DataLens: ML-Oriented Interactive Tabular Data Quality Dashboard

Maintaining high data quality is crucial for reliable data analysis and machine learning (ML). However, existing data quality management tools often lack automation, interactivity, and integration with ML workflows. This demonstration paper introduces DataLens, a novel interactive dashboard designed to streamline and automate the data quality management process for tabular data. DataLens integrates a suite of data profiling, error detection, and repair tools, including statistical, rule-based, and ML-based methods. It features a user-in-the-loop module for interactive rule validation, data labeling, and custom rule definition, enabling domain experts to guide the cleaning process. Furthermore, DataLens implements an iterative cleaning module that automatically selects optimal cleaning tools based on downstream ML model performance. To ensure reproducibility, DataLens generates DataSheets capturing essential metadata and integrates with MLflow and Delta Lake for experiment tracking and data version control. This demonstration showcases DataLens's capabilities in effectively identifying and correcting data errors, improving data quality for downstream tasks, and promoting reproducibility in data cleaning pipelines.

==> figures/plot_code/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot results of nasa\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Data\n",
    "iterations = [5, 10, 15, 20]\n",
    "mse = [39.66451446, 14.06295781, 11.81598416, 10.68011818]\n",
    "runtime = [14.72491288, 16.53118062, 21.52626263, 25.98851752]\n",
    "\n",
    "# Clean and dirty MSE\n",
    "clean_mse = 7.013834731\n",
    "dirty_mse = 52.13366858\n",
    "\n",
    "# Create the plot\n",
    "fig, ax1 = plt.subplots(figsize=(6, 4))\n",
    "\n",
    "# Plot MSE, R2, and MAE\n",
    "ax1.plot(iterations, mse, marker='o', linestyle='-', linewidth=1.8, color='blue', label='Repaired Data')\n",
    "ax1.set_xlabel('# Search Iterations', fontsize=16)\n",
    "ax1.set_ylabel('Average MSE', fontsize=16)\n",
    "\n",
    "# Create a twin axis for runtime\n",
    "ax2 = ax1.twinx()\n",
    "ax2.plot(iterations, runtime, marker='^', linestyle='-.', color='m', label='Search Runtime')\n",
    "ax2.set_ylabel('Search Runtime [Sec]', fontsize=16)\n",
    "\n",
    "# Add horizontal lines for clean and dirty MSE\n",
    "ax1.axhline(y=clean_mse, color='green', linewidth=1.8, linestyle='--', label='Ground Truth')\n",
    "ax1.axhline(y=dirty_mse, color='red', linewidth=1.8, linestyle='--', label='Dirty Data')\n",
    "\n",
    "# Add a legend\n",
    "lines, labels = ax1.get_legend_handles_labels()\n",
    "lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "ax1.legend(lines + lines2, labels + labels2, loc='best', fontsize=16)\n",
    "#ax1.legend(lines, labels, loc='best', fontsize=15)\n",
    "ax1.tick_params(axis='x', labelsize=16)  \n",
    "ax1.tick_params(axis='y', labelsize=16) \n",
    "ax2.tick_params(axis='y', labelsize=16)  \n",
    "\n",
    "# Set the y-axis to scientific notation\n",
    "formatter = ticker.ScalarFormatter(useMathText=True)\n",
    "formatter.set_scientific(True)\n",
    "formatter.set_powerlimits((-1, 1))\n",
    "ax2.yaxis.set_major_formatter(formatter)\n",
    "\n",
    "# Grid and layout\n",
    "plt.grid(True, linestyle='--', alpha=0.7)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the plot to a PDF file with additional options\n",
    "plt.savefig('nasa.pdf', dpi=300, bbox_inches='tight')\n",
    "\n",
    "# Display the plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot results of beers\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Data\n",
    "iterations = [5, 10, 15, 20]\n",
    "f1 = [0.745098039, 0.762527233, 0.788671024, 0.788671024]\n",
    "runtime = [906.411272, 1817.310087442398, 2503.459233, 3590.652]\n",
    "\n",
    "# Clean and dirty MSE\n",
    "clean_f1 = 0.766917293\n",
    "dirty_f1 = 0.704950495049505\n",
    "\n",
    "# Create the plot\n",
    "fig, ax1 = plt.subplots(figsize=(6, 4))\n",
    "\n",
    "# Plot MSE, R2, and MAE\n",
    "ax1.plot(iterations, f1, marker='o', linestyle='-', linewidth=1.8, color='blue', label='Repaired Data')\n",
    "ax1.set_xlabel('# Search Iterations', fontsize=16)\n",
    "ax1.set_ylabel('Average F1 Score', fontsize=16)\n",
    "\n",
    "# Create a twin axis for runtime\n",
    "ax2 = ax1.twinx()\n",
    "ax2.plot(iterations, runtime, marker='^', linestyle='-.', color='m', label='Search Runtime')\n",
    "ax2.set_ylabel('Search Runtime [Sec]', fontsize=16)\n",
    "\n",
    "# Add horizontal lines for clean and dirty MSE\n",
    "ax1.axhline(y=clean_f1, color='green', linewidth=1.8, linestyle='--', label='Ground Truth')\n",
    "ax1.axhline(y=dirty_f1, color='red', linewidth=1.8, linestyle='--', label='Dirty Data')\n",
    "\n",
    "# Add a legend\n",
    "lines, labels = ax1.get_legend_handles_labels()\n",
    "lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "ax1.legend(lines + lines2, labels + labels2, loc='lower right', fontsize=16)\n",
    "#ax1.legend(lines, labels, loc='best', fontsize=15)\n",
    "ax1.tick_params(axis='x', labelsize=16)  \n",
    "ax1.tick_params(axis='y', labelsize=16)  \n",
    "ax2.tick_params(axis='y', labelsize=16)\n",
    "\n",
    "# Set the y-axis to scientific notation\n",
    "formatter = ticker.ScalarFormatter(useMathText=True)\n",
    "formatter.set_scientific(True)\n",
    "formatter.set_powerlimits((-1, 1))\n",
    "ax2.yaxis.set_major_formatter(formatter)\n",
    " \n",
    "# Grid and layout\n",
    "plt.grid(True, linestyle='--', alpha=0.7)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the plot to a PDF file with additional options\n",
    "plt.savefig('beers.pdf', dpi=300, bbox_inches='tight')\n",
    "\n",
    "# Display the plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot results of raha labeling for nasa\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Data\n",
    "iterations = [5, 10, 15, 20]\n",
    "average_reviewed_tuples = [13, 22.8, 26.6, 45.2]\n",
    "detection_f1 = [0.3432, 0.3846, 0.3958, 0.4028]\n",
    "\n",
    "# Create the plot\n",
    "fig, ax1 = plt.subplots(figsize=(6, 4))\n",
    "\n",
    "# Plot MSE, R2, and MAE\n",
    "ax1.plot(iterations, average_reviewed_tuples, marker='o', linestyle='-', linewidth=1.8, color='blue', label='Avg. Reviewed Tuples')\n",
    "ax1.set_xlabel('Labeling Budget', fontsize=16)\n",
    "ax1.set_ylabel('Average Reviewed Tuples', fontsize=16)\n",
    "\n",
    "# Create a twin axis for runtime\n",
    "ax2 = ax1.twinx()\n",
    "ax2.plot(iterations, detection_f1, marker='^', linestyle='-.', color='m', label='Detection F1 Score')\n",
    "ax2.set_ylabel('Average F1 Score', fontsize=16)\n",
    "\n",
    "# Add a legend\n",
    "lines, labels = ax1.get_legend_handles_labels()\n",
    "lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "ax1.legend(lines + lines2, labels + labels2, loc='lower right', fontsize=16)\n",
    "#ax1.legend(lines, labels, loc='best', fontsize=15)\n",
    "ax1.tick_params(axis='x', labelsize=16)  \n",
    "ax1.tick_params(axis='y', labelsize=16)  \n",
    "ax2.tick_params(axis='y', labelsize=16)\n",
    "\n",
    "# Set the y-axis to scientific notation\n",
    "# formatter = ticker.ScalarFormatter(useMathText=True)\n",
    "# formatter.set_scientific(True)\n",
    "# formatter.set_powerlimits((-1, 1))\n",
    "# ax2.yaxis.set_major_formatter(formatter)\n",
    " \n",
    "# Grid and layout\n",
    "plt.grid(True, linestyle='--', alpha=0.7)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the plot to a PDF file with additional options\n",
    "plt.savefig('nasa_raha.pdf', dpi=300, bbox_inches='tight')\n",
    "\n",
    "# Display the plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAj8AAAGICAYAAACui4FnAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/H5lhTAAAACXBIWXMAAA9hAAAPYQGoP6dpAADPxUlEQVR4nOzdd3zM9x/A8df3LslFEjIEQZaEEkSMxN7UbJUqLa0a1VZVzbZWtVqK+rUUpbS19+5Q1N5qxowkRkIQkRgR2bn7/P643nEyJJeJz/PxuEd7n+/n+/2+PzLune9nKUIIgSRJkiRJ0gtCVdgBSJIkSZIkFSSZ/EiSJEmS9EKRyY8kSZIkSS8UmfxIkiRJkvRCkcmPJEmSJEkvFJn8SJIkSZL0QpHJjyRJkiRJLxSZ/EiSJEmS9EKRyY8kSZIkSS8UmfxIkiRJ0jNm7dq1NG/eHEdHR2xtbfHz82Pq1Kmkpqbm6DqLFi1CUZQsX1u3bs3wXCEEy5cvp3Xr1jg7O2NpaYmDgwONGjVi5syZpKSk5EVT84VFYQfwLEhLSyMwMJAyZcqgUsl8UZIkSco9nU5HVFQUtWrVwsIi+x/HQ4cOZcaMGVhYWNCyZUvs7OzYtWsXI0eO5K+//mLbtm0UK1YsR7F4e3vTuHHjDI+VL18+w/IePXqwevVqVCoVDRs2pHz58kRFRXHw4EEOHTrEypUr2bVrV45jKRBCeqqjR48KQL7kS77kS77kK89fR48ezfbn0caNGwUg7OzsxIkTJ4zl0dHRwtfXVwBixIgR2b7ewoULBSB69+6dk49FsWHDBgEIe3t7cerUKZNjly9fFuXLlxeAmDx5co6uW1Dkk59sKFOmDABHjx6lbNmyhRyNJEmS9DyIjIykbt26xs+Y7Jg0aRIAo0aNonbt2sZyZ2dn5syZQ5MmTfjpp58YN24c9vb2eR6zwa5duwB4++238fPzMznm5eXFwIEDGTt2LIcPH863GHKjyCY/ffr0YfHixVnWSUxMxNraOl35iRMnmDJlCvv27SM2NpayZcvyyiuvMG7cOEqXLp3jWAxdXWXLlsXV1TXH50uSJElSZrI7nOLGjRscO3YMgJ49e6Y73rhxY9zc3IiIiGDz5s306NEjT+N8XEafvRlxdnbOtxhyo8gmPwaNGjWiYsWKGR5Tq9XpytatW0ePHj1IS0sjICCAChUqcPz4cX766SfWrl3LgQMHMr2eJEmSJBVVgYGBADg5OVGhQoUM6/j7+xMREUFgYGCOkp9Lly7xxRdfcPv2bezs7KhevTqdOnXKNHlp374933//PStWrOCDDz4wefpz5coVfv75ZxRF4f33389BCwtOkU9++vfvT58+fbJV9+bNm/Tu3Zu0tDTmzZvHBx98AIBWq6VPnz4sW7aMnj17cuTIERRFyXEsWq2WtLQ0QJ+pq1QqdDodOp3OWMdQrtVqEUI8tVytVqMoivG6j5cb7pmdcgsLC4QQJuWKoqBWq9PFmFm5bJNsk2yTbJNsU8G1yXB+XFwcDx48MB7TaDRoNBqeFBYWBoC7u3u6YwZubm4mdbPr4MGDHDx40KTM2tqa8ePHM3LkyHT1W7ZsydixY/n222+pXbs2jRo1Mg54PnDgAG5ubvzxxx/Ur18/R3EUlCKf/OTEjz/+SEJCAq1btzYmPqD/Jvv555/566+/OHbsGNu2baNt27Y5vn5wcDCRkZEAlCpVCm9vb8LCwoiOjjbWcXV1xdXVldDQUGJjY43lXl5elC5dmnPnzpGYmGgsr1KlCg4ODgQGBpr8cNSoUQMrKyuOHz9uEoO/vz8pKSmcOXPGpH0BAQHExsYSHBxsLC9WrBh+fn7ExMRw5coVY7m9vT0+Pj7cvHmT69evG8tlm2SbZJtkm2SbCrZNAFWrVjU59tVXXzF+/HieFBcXB4CtrW26YwZ2dnYAJslUVlxcXBg7diydOnXCy8sLjUZDSEgIs2bNYunSpYwaNQqtVsuYMWPSnTtx4kR8fHwYMGAA+/fvN5ZbWFjQunVrqlWrlq0YCkXBja3Omd69ewtALFy4MNvnVKxYUQBiwYIFGR7v1auXAMQHH3yQo1giIiIEIMLDw0VqaqpITU0VWq1WCCGEVqs1lj1enpaWlq1ynU4nhBAmZYZynU6X7XIhRLrytLS0DGPMrFy2SbZJtkm2Sbap4Np07do1AYigoCARGxtrfCUlJYmMfPvttwIQjRo1yvC4EEKMGTNGAKJNmzaZ1smuH374QQBCo9GIW7dumRxLSUkRffv2FYB45513xNmzZ0V8fLwIDQ0VQ4cOFYqiCCcnJxEYGJjrOPJDkX/ys3v3bs6ePUtcXBwlS5akbt26dOjQId0jwbi4OC5dugToM+qM+Pv7s3TpUmO/aU6p1ep0azEYHoFmVDeza2QkszUeclKuKEqG5ZnFmNNy2SbZpszKZZtkm0C2KbMYMys3DL8oXrw4JUqUyPC8xxUvXhyA+Pj4TOs8fPgQIFvXe5ohQ4YwefJkYmJi2LZtG7169TIemzp1KgsXLqRDhw4sXbrUWF6pUiWmT59OYmIi8+bNY8iQIezduzfXseS1Ip/8LFmyJF1Z2bJlWbBgAe3atTOWhYeHG/8/s/7Q7PaFJicnk5ycbHxveNQoSZIkSYXF09MTgIiIiEzrGI4Z6uaGWq2mUqVKxMTEmHQVgn5laCDTQdU9e/Zk3rx5HDhwgOTk5AzHMBWmIrtcsZ+fHzNmzODcuXM8ePCAqKgotm3bRsOGDYmMjKRTp07s2bPHWP/xBCWz/tDs9oVOnjwZe3t74+vJ/lhJkiTpxaPVwp49sHKl/r9PjGHOd7Vq1QLgzp07mf4Rbxhb9PgaQLlx584d4NFTJ4Nr164BmT9hMqwxpNPpuH//fp7EkpeKbPIzbNgwBg8eTLVq1ShevDilS5fm5Zdf5sCBA7z22mukpqYydOjQfLn36NGjiY2NNb6CgoLy5T6SJEnSs2HDBvD0hBEt7pLc8ygjWtzF01NfXlBcXV0JCAgAYMWKFemOHzhwgIiICDQaDR06dMj1/U6ePEloaCgAdevWNTlm2PLiyJEjGZ7777//AvqkqSiu9VNkk5/MKIrC119/DcDp06eNj/gez0oz6w/Nbl+oRqOhRIkSxteTGa8kSZL04tiwAd54A65fF7xPGJ4k8D5h3LgueOONgk2ADLOupkyZwsmTJ43ld+7cYeDAgQAMGjTIZHXnjRs3UqVKFVq1amVyrYSEBGbPnp3h0I59+/bRtWtXQL944pPJzxtvvAHA9OnTTXphAE6dOsW4ceMA6N69e6bjowpTkR/zkxEfHx/j/1+/fh03Nzc8PDyMZdeuXcPX1zfdeXnZFypJkiQ9/7RaGDIEhIAA7lEFfaJQhTj8ucdxnBg6FF57DQriM75z584MHjyYmTNnUr9+fVq1aoWtrS07d+7k/v37NGrUiAkTJpicExsbS0hICElJSSblKSkpDBo0iBEjRlCrVi3c3d1JS0sjNDSUc+fOAeDr68uaNWvSxTFu3Dj27NnDsWPHaNGihXFR4evXr3PkyBG0Wi2+vr589913+fePkQvP3JMfeNQHCY+e+JQoUcK4cvOT6ykY5HVfqCRJkvR8278f9GN9Bf0IwzDMRwv0IwwhBBER+noFZcaMGaxevZoGDRpw6NAhNm/ejKurK1OmTMnRLuo2NjaMGzeOli1bEhUVxZYtW/jzzz+JioqidevWzJs3j+PHj2e4p2Xx4sU5cOAAM2bMoHHjxly6dIn169dz7tw5AgIC+N///seRI0coWbJkXjc/TyhCPLZE5TNi+vTpDB8+nBIlShATE4OlpSUAn3/+Of/73/9o3bo127dvNznn4cOHuLm5cf/+fbZu3ZqjRQ4NT5ciIiLk3l6SJEkvkJUroWdPCOAuUzmT7vjn1OAYTqxYATndSkt+thSeIvnk59SpU/z555/plgnX6XTMnz/f2Oc5ePBgY+IDMHToUGxsbNixYwe//vqrsVyr1TJw4EDu379PQEAAbdq0KZiGSJIkSc80GxsAwftc5sknBYanPyDI4OGIVIQVyTE/4eHhdOnSBUdHR2rXrk2ZMmW4f/8+586dM06v69GjB1999ZXJeeXKlWPRokX06NGDDz74gPnz5+Pp6cmxY8e4cuUKZcqUYcWKFWbt6yVJkiS9WP7+Gz78UP/UpxLpJ9Ko0Y/96eB8jyZNnAo+QMlsRfLJj5+fH0OHDqVatWoEBwezYcMGdu7cCehHmP/999+sWLEiwxUzu3XrxpEjR3j99de5cuUKGzduRKvV8vHHH3P69Gm5o7skSZKUpbg4+OADeOUViIoSfEpIpnV1wDD7MFSqZ24EyQutSD75qVChAtOnTzf7/Dp16rB+/fo8jEiSJEl6EezbB336gGENwQbF7lMqMSXT+ipAE5+ESBEoGtmr8KzI0+RHCMGSJUs4deoUHh4evP/++1nuPitJkiRJRUFSEnzxBUybpp/WDtCxSSojLwejTQTHto54fFOBU6cUomOglDPUqgUqNViWtkSlKZIdKVImzEp+fvjhB7799lvWr19PixYtjOVdunThr7/+Mr5ftGgRhw8fzva0O0mSJEkqaCdPQq9eYFjM39oavvsOXom5zrX9yRSrVIxqa6thUdyC5nWzvpb0bDAr+dmyZQtqtZqmTZsay3bv3s2ff/5J6dKl6dmzJ7t37+bMmTMsWrSIjz76KM8CliRJkqS8kJYGkyfDN9/o/x8gIACWLIEqVUBoPVGpFUq+VhKL4kVylIhkJrO+mqGhoVSrVs1kyep169ahKAorV66kRYsWxMXF4e7uzvLly2XyI0mSJBUpISHw7rtw9Kj+vYUFfPkljB6t/38ARa3g+ZVnocUo5R+zOinv3LlDuXLlTMoOHDiAs7OzsRusePHiNGrUKNOdZyVJkiSpoOl0MHMm1Kz5KPGpWhWOHIFx40A8TCVsXBjapALesl0qUGYlPzqdzmSPkPj4eIKCgmjUqJFJPUdHR+7evZu7CCVJkiQpD1y7Bi+/rN+rKykJFAVGjIATJ8Cw61FI/xCuTrzKhXcuFG6wUr4yK/lxd3cnMDDQ+H7btm1otdp0yc+9e/dwcpILP0mSJEmFRwhYvBh8fWHXLn2Zpyfs2QPff68f4GxQtn9ZrMpb4THaI6NLSc8Js5Kfdu3ace3aNQYOHMgff/zB6NGjURSFjh07mtQ7deoU7u7ueRKoJEmSJOXU7dvQpYt+7Z4HD/Rl/fvDmTPw2Jwdo5LtSlL/cn2K1yleoHFKBcus5Gf06NG4uLgwd+5cXn/9dUJDQ3n77bepUqWKsc7Jkye5efMmDRs2zLNgJUmSJCm7Nm6E6tXhjz/0711cYNMm+PVXKP5YbpMWm0ZieKLxvVyz5/ln1mwvFxcXTp48yS+//EJUVBR169alV69eJnXOnz/Pa6+9xuuvv54ngUqSJElSdsTGwuDB+inrBt26wc8/Q8mSpnWFEIS8H8LdbXepuqIqJTs8UUF6LilCCLkhyVNcv34dNzc3IiIicHV1LexwJEmSpEzs3Al9+0JEhP69gwPMmQNvvaUf4PykGz/f4OLAiygWCrUO1KJEvRIFFqv8bCk88tmeJEmS9MxLSNA/7Wnd+lHi07YtnDsHPXpknPjEnYrj0rBLAHh951WgiY9UuHKV/Ozfv5/u3bvj6uqKRqPhvffeMx7bvn07Y8aM4datW7kOUpIkSZIyc+SIfp+tWbP0721s9F1cW7ZA+fIZn5MWl0ZQ9yBEsqDkqyVxHSafvLxIzE5+Jk6cSPPmzVm3bh03b94kNTWVx3vQ7O3t+e6779iwYUOeBCpJkiRJj0tJ0S9M2LAhhIbqyxo2hNOnYcCAjJ/2gH6cT+iAUBIvJqJx01BlURWUzCpLzyWzkp8tW7bw5ZdfUr58edasWUNUVFS6OnXr1qVUqVJs2rQp10FKkiRJ0uPOnYP69WHiRP2qzVZW+s1I9+2DihWzPjdyfiS3V9wGNVRdVRVLJ8uCCVoqMsya7TVjxgw0Gg1btmyhWrVqmdbz8/Pj4sWLZgcnSZIkSY/TamHaNPjiC/2TH4AaNWDpUv1/n+bh2Ydc+uS/cT7femHf0D4fo5WKKrOe/Bw7doy6detmmfgAlCpVSo75kSRJkvLElSvQvDl8/rk+8VGpYMwYOHYse4lP2kP9OB9dkg6n9k64feaW7zFLRZNZT37i4+NxcXF5ar3Y2Fh0Op05t5AkSZIkQL89xa+/wvDhEB+vL6tYUb+OT4MG2b/OxY8vkhCcgFU5K6osroKikuN8XlRmPfkpU6YMly5demq9kJAQ3NxkZi1JkiSZJzISOnaEDz98lPh8/DGcOpWzxCdyUSRRS6JABVVXVsWqlFW+xCs9G8xKfho3bsypU6c4ePBgpnU2bdrEpUuXaNGihdnBSZIkSS+uNWv021Ns2aJ/X748bNsGP/0EtrY5u9bDkw8BqPBNBRyaOuRtoNIzx6zkZ8SIESiKwuuvv87vv/9OWlqayfGtW7fSv39/LC0t+eSTT/IkUEmSJOnFcPeufmHCN9/U/z/AO+/A2bPw8svmXbPSzErU2FoD91Fys23JzOSndu3a/PDDD8TExNC1a1ccHBxQFIX169fj4OBAx44duX37Nj/88ANVq1bN65glSZKk59SWLfqnPatW6d+XLAnr1ulnczk65vx6j68/59TWCUUtx/lIuVjkcMiQIWzevJmAgAASExMRQhAXF8eDBw/w9fXlzz//ZNCgQXkZqyRJkvScevhQvzBhhw76cT4Ar76qX8+na1fzrnlr2S3OtDtDyu2UvAtUei6YNdvLoG3btrRt25Y7d+4QFhaGTqfDzc2NsmXL5lV8kiRJ0nPuwAHo3Vs/lR2geHH48Uf9BqXmLrysTdByefhlUqNTubXwFu4jZXeX9Eiukh+DkiVLUrJkyby4lCRJkvSCSE6GL7+E//1PP50doFkzWLQIPD1zd221jZqau2tyfdZ13D6Vs44lU3JXd0mSJKnAnToF/v4wdao+8dFoYPp02LUr94mPgW01WyrPrfxcjvNZu3YtzZs3x9HREVtbW/z8/Jg6dSqpqak5us6iRYtQFCXL19atW7O8xunTp+nXrx8VKlTA2toaR0dHfH19+eijj7hz505umplvsvXkZ8mSJbm6ybvvvpur8yVJkqTnQ1qafg+ur78Gw+d0nTr6BQvzYn5MzJ8xWDpbPtfbVgwdOpQZM2ZgYWFBy5YtsbOzY9euXYwcOZK//vqLbdu2UaxYsRxd09vbm8aNG2d4rHz58pme9/333zNq1CiEENSpU4f69esTGxvLxYsXmTt3Lh9//HHR7BkS2aAoilCpVGa/nnURERECEBEREYUdiiRJ0jMrJESIevWE0D/rEUKtFmL8eCFSUvLm+vEX48W+4vvEbvVucW/vvby5aD4y57Nl48aNAhB2dnbixIkTxvLo6Gjh6+srADFixIhsX2/hwoUCEL17985J6EIIIRYsWCAAUblyZXH27Nl0x8+dOyfu37+f4+sWhGw9+Xn33XdRzB11JkmSJL3QdDqYM0e/J1dior7Mx0f/tMffP2/uoU3SEtQ9CG2cFvsm9pRoWCJvLlzETJo0CYBRo0ZRu3ZtY7mzszNz5syhSZMm/PTTT4wbNw57+/x7+nXv3j2GDh1KsWLF2Lx5M15eXunqPG3/z8KUreRn0aJF+RyGJEmS9DyKiIB+/WDHDv17RYGhQ+HbbyGHPTNZuvzpZR4GPsTS2ZKqK6uisnj+hrTeuHGDY8eOAdCzZ890xxs3boybmxsRERFs3ryZHj165Fssixcv5sGDB7zzzjsZJj5FXZ7M9pIkSZKkxwkBy5bBJ59AbKy+zMNDP5OrefO8vdftdbe5OfsmAFWWVkFTXpO3NygiAgMDAXBycqJChQoZ1vH39yciIoLAwMAcJT+XLl3iiy++4Pbt29jZ2VG9enU6deqEs7NzhvX/+ecfAJo2bUpiYiLr1q3j2LFjaLVaKlWqRNeuXYv03p4y+ckBrVZr3MpDpVKhUqnQ6XQmO9cbyrVarcnKopmVq9VqFEVJt0WIWq023jM75RYWFgghTMoVRUGtVqeLMbNy2SbZJtkm2aa8aFNMDAweDOvXq9DpVFhaaunTR/Ddd/o1fITIuzYlXE4g5L0QAFw/c8XhZQeAZ+LrZDjfsECwgUajQaNJn8CFhYUB4O6e+ZpFhoTDUDe7Dh48mG6/Tmtra8aPH8/IkSPT1T9z5owx9urVq3PFsEjTf0aOHMnkyZMZPnx4juIoKLlKfoKCgpg5cyZ79uzh+vXrCCFwdXWlRYsWDBo0iOrVq+dVnEVCcHAwkf8tPVqqVCm8vb0JCwsjOjraWMfV1RVXV1dCQ0OJNfy5A3h5eVG6dGnOnTtHoqHTG6hSpQoODg4EBgaa/HDUqFEDKysrjh8/bhKDv78/KSkpxm880P8QBQQEEBsbS3BwsLG8WLFi+Pn5ERMTY/KNaW9vj4+PDzdv3uT69evGctkm2SbZJtmm3LYpNDSW06fhpZegRg0vbt4szS+/nKNMmURCQvK2TXX86nC221m0D7QovgrRnaKJPxf/TH2dgHTbQH311VeMHz+eJ8XFxQFgm8WurnZ2dgAmyVRWXFxcGDt2LJ06dcLLywuNRkNISAizZs1i6dKljBo1Cq1Wy5gxY0zOM0xhHzVqFOXKleOvv/6icePG3L17l19++YWpU6cyYsQIypYtm6/db+ZSxOOpaw7Mnj2b4cOHk5aWRkaXsLS05H//+x+DBw/OdZCF7fr167i5uREeHm6c8vci/1Un2yTbJNsk2/RkeVyciuHDtSxb9ij2Tp1UzJmjwskpf9oU/lk413+8joWjBTWP18Ta3fqZ+jpdv34dd3d3goKCTKaTZ/bkZ9KkSYwdO5ZGjRpx4MCBdMcBxo4dy6RJk2jTpo2xa8pc06ZNY8SIEWg0Gq5evUqZMmVMYkxJSUGtVnPmzJl0CdzAgQP5+eef8fLy4vLly7mKI1+YM0Vs8+bNxunvb7zxhvjrr7/EuXPnxLlz58SmTZtEt27dhFqtFiqVSmzevNmcWxQpcqq7JElS5nbtEsLd/dEUdnt7IZYtE0Kny797Rv8eLXazW+xmt4j+Mzr/bpSPcvrZMnPmTAGImjVrZlpn8ODBAhBvvPFGruNLS0sTzs7OAhBLliwxOVayZEkBiObNm2d47tmzZwUgAHHlypVcx5LXzBoOP3XqVBRFYdWqVaxdu5ZXXnmFatWqUa1aNTp27MiaNWtYtWoVQgimTp2aV3maJEmSVIQkJsKwYdCyJVy7pi97+WX9ZqRvv23+vlxPk3Q1ieA++u471+GuOL+a8aDc543nf0tfR0REZFrHcMwzD5bJVqvVVKpUCcCkqxAwzvDKbKbX4+WG4SJFiVnJz4kTJ6hbty7dunXLtM4bb7xBvXr1OHHihNnBSZIkSUXTsWNQu7Z+A1LQT1ufPRv++QdcXfPvvrpUHUFvBZF2P43idYvjNfnZm2Ztrlq1agEYNxPPiGFs0eNrAOWGYWxP8eLFTcrr1KkDQExMTIbnPV5uGIdUlJiV/CiKgre391PreXt7y8URJUmSniOpqfDVV9CgARjGTtevD6dPw8CB+fe0x0BRKzh3cdav57O6Kiqr5289n8y4uroSEBAAwIoVK9IdP3DgABEREWg0Gjp06JDr+508eZLQ0FAA6tata3LM8PDj33//JT4+Pt2527dvB/SJj4+PT65jyWtmfdfUqFGDixcvPrXexYsX8fX1NecWkiRJUhETFKRPdL75BrRasLSESZNg/374r3ck3ykqBffP3al3uR7FPPNwlcRnhGHW1ZQpUzh58qSx/M6dOwwcOBCAQYMGmazuvHHjRqpUqUKrVq1MrpWQkMDs2bONs8get2/fPrp27QroF098Mvlp2bIlTZo04fbt2wwaNIjk5GTjsTNnzvDFF18A8NFHH2FpaZmbJucPcwYKbdiwQSiKIlauXJlpnVWrVglFUcS6devMHY9UZMgBz5Ikvci0WiF++EEIjebRoGZfXyFOnSq4GJIik0Taw7SCu2EBMPezxTCo2dLSUrRr10507dpVODg4CEA0atRIJCQkmNQ37N/l4eFhUn7v3j0BCI1GI+rXry+6d+8uXn/9dVG9enXjYGVfX19x8+bNDOO4du2a8PT0FIAoX7686Ny5s2jatKmwsrISgHj55ZdFUlJSjtpWUMxa56dOnToMGzaMd955h3Xr1vHuu+8aV5sMCwtj6dKlbNy4kWHDhhEQEMA1w0i4/2S1QJMkSZJUdISHQ58+sHev/r1KBZ99pt+VPYPZ2PlCl6rjfNfzpN1Po9r6athWyXydmxfBjBkzaNSoEbNnz+bQoUOkpqbi7e3NqFGjGDZsGFZWVtm6jo2NDePGjeP48eMEBwdz/vx5EhMTcXR0pHXr1nTr1o0+ffpkej03NzdOnTrFlClT2LBhA1u2bMHKyoratWvTu3dv3n//feNU/6LGrHV+DI0RQmQ6piezYxmtg1DUGdb5iYiIwDU/R/JJkiQVEULAggX6fbgePtSXeXvD4sXQqFHBxpJwMYFTzU6hjdfiH+hPMa/no7tLfrYUHrOe/Li5ucmBzJIkSc+pW7egf3/4++9HZQMGwP/+B4Uxccemkg3+p/xJuJDw3CQ+UuEyK/kJDw/P4zAkSZKkomDdOn2i898MZ8qVg/nzoV27go/l8R4Eq9JWWJXOXneOJD3NizNHUJIkScrUvXv6hQm7dXuU+PTsqV+wsDASH12ajrOvnCVqeVTB31wqdA8ePGDOnDm88847tG3b1mTB5NDQULZt20ZSUpLZ15e7ukuSJL3gtm2Dfv3gxg39eycnmDtXnwgVlqtfX+Xu5rvE7o/FsbUjVmXkU58XxbZt2+jZsyf37t0zPv17fO+zkJAQOnfuzMqVK+nevbtZ9zAr+Xly9tbTyNldkiRJRU98vH7m1s8/Pyrr2BF+/RXKli28uO7uuMvVb68C8NIvL8nE5wVy4cIFunTpQkpKCh999BHNmjXjzTffNKnTtm1bbGxs+OOPPwo2+fH09Mz2gOdncXaXJEnS8+7QIXj3XTBsuG1nB9Onw3vv5f8qzVlJjkzmwtsXQEDZD8pS5q0yTz9Jem5MmjSJpKQk1q5dy+uvvw6QLvmxsrKiZs2anD592uz7mJX8uLu7Z5j86HQ6IiMjjcmOh4eH2YFJkiRJeS85GcaPh6lTQafTlzVtCosWwX/LtRUaoRVcePsCqbdTsfW1peKPFQs3IKnA7d69Gz8/P2PikxlXV1eCgoLMvk+ez/ZKS0tj69atfPLJJ7Ro0YIFCxaYG5skSZKUh86cgV699P8F/SKFkybp1/JRFYHpL1cnXuX+7vuobFVUXVMVdbGiuUCelH+io6Np3LjxU+ulpaVluKdYduX5gGcLCwteeeUV3NzcqFu3LvXr1+eDDz7I69tIkiRJ2aTV6tfo+fJL/cakoN+RfckSqFatcGMzuLf7HuFfhwPw0s8vvfCrOL+o7O3tuWEYeZ+FK1euULp0abPvk2+5vp+fH/7+/sydOze/biFJkiQ9xaVL+m6t0aP1iY9arU+C/v236CQ+KbdTjON8XPq64NLLpbBDkgpJ7dq1OXHiRJYTq86dO8fp06epV6+e2ffJ1wed5cuXJzQ0ND9vIUmSJGVACJgzB/z89IObASpX1v//11/rd2QvCoROcKHXBVIiU7CpakOlWQW0PbxUJPXv35+kpCR69OjBrVu30h2PiYmhf//+CCHo37+/2ffJt+RHCMGZM2eK5lb2kiRJz7Hr1/ULE378MSQk6MuGDIGTJ6Fu3cKN7UnXplzj3rZ7qIqpqLamGmpbOc7nRfbGG2/QrVs3Dh8+jLe3N23atAHg4MGDdOrUCS8vL44ePUrPnj1p27at2ffJl+QnJiaGjz76iIsXL1K/fv38uIUkSZL0BCFg+XLw9dUvXAjg7g47d8KPP4KNTaGGl07ilUTCvgwDoNLsSthWk+N8JFixYgWjR48GYMeOHQBcvHiRTZs2kZKSwogRI1i0aFGu7pGtXd2XLFlCxYoVadiwIQBeXl6Z1o2Li+Pu3bsIIbCysmLfvn3ULWp/auSQ3HlXkqSiLiYGPvpIvzeXQZ8++qTH3r6wonq66A3R3N99n4ozK75wG2bLz5as3bt3j927d3PlyhV0Oh1ubm60atUqVwOdDbKV/KhUKvr06WOctq56ypxIKysrmjZtysSJE5/5xAfkN6gkSUXbpk36Xdij/tsGq1Qp/SrNr71WuHFJWZOfLen169cPZ2dnk7288oNZU93DwsIyPWZlZUWpUqWwsJDbhkmSJOWnBw9g+HD9rusGXbro9+XKgz+O883t1bexb2yPprymsEORiphly5bxWgFk7WaN+fHw8Mj0VbZs2XxLfD7//HMURUFRFCZOnJhpvR07dtChQwecnZ0pVqwYVapUYezYsTx8+DBf4pIkSSpoe/dCjRqPEp8SJWDxYli/vmgnPrGHYgl6O4jjNY+TdN38Xbml55OLi0uBdH8WgTU9s+fQoUP88MMPT/1HmT59Oi+//DJbt26lWrVqvPrqq8TGxjJp0iT8/f2JiYkpoIglSZLyXlISjBgBLVrAVf3en7RqBefO6ffqKurDZixLW2JXww7H1o7yyY+Uzssvv8zBgwdJNazGmU+eieQnISGBPn36ULZs2SwfhwUGBjJixAjUajV///03e/fuZc2aNVy+fJlWrVoREhLCgAEDCjBySZKkvHPihH5l5mnT9DO7ihWDWbP0M7vc3Ao7uuyxqWhDrUO1eOnXl164Ac7S040fP57k5GTef/994uLi8u0+2e6fOnDgAP369cvxDRRFYf7jHdJmGD16NBcvXuTvv/9mzZo1mdabPHkyQgj69u1L+/btjeU2NjbMnz8fLy8v1q9fT3BwMFWqVMlVTJIkSQUlNRUmT4YJE+C/faOpV0+/PcVLLxVubNmVfDMZTTn9kx61tVzLR8rYwoULadeuHUuWLOHvv/+mdevWeHp6UqxYsXR1FUVh3Lhx5t1IZIOiKEKlUglFUbL9MtRXqVTZuUWmdu/eLRRFEe+++64QQojevXsLQEyYMMGkXnJysrCxsRGA2LVrV4bXatKkiQDEpEmTchRDRESEAERERIR5jZAkSTJTUJAQ/v5C6J/1CGFhIcTEiUKkphZ2ZNkXeyRW7NHsEVe+vCJ0Wl1hh1NkyM+W9LKTb+RFfpHtJz/e3t40atTIvAzLTA8fPqRfv36UKVOGH3/8Mcu6oaGhJPy3lKm/v3+Gdfz9/dm/fz+BgYF5HaokSVKe0ulg5kz9nlxJ/40Lrl5d/7SnVq3CjS0nUu+nEvRmECJZkBCUALKnS8rCl19+WSDdodlOfho3bmxc56egfPrpp4SFhbFx40YcHR2zrGuYfu/g4EDx4sUzrOP2X6d4VlP1AZKTk0lOTja+z89+R0mSpCddvapfoHDPHv17RYFPP4VvvgFr68KMLGeEEIT0CyEpPAlrL2sq/1ZZjvORsjR+/PgCuU+RHfC8bds25s2bx1tvvUXnzp2fWt+QoNjaZr48up2dHQAPHjzI8lqTJ0/G3t7e+KpatWr2A5ckSTKTELBwoX57CkPiU6GCflr71KnPVuIDcOOnG8RsjEGxVKi6uioW9nL9N6loKJLJT2xsLO+99x6lSpVi1qxZBX7/0aNHExsba3wFBQUVeAySJL1YoqKgc2fo1w8MD5s/+ABOn4YmTQo1NLPEnYjj8qeXAfD+3psS/iUKOSLpWXTr1i2OHz/O8ePHiYyMzLPrFsk0fOjQoVy/fp3Vq1fj7OycrXMMXV3x8fGZ1jEscliiRNY/hBqNBo3m0foTT3tSJEmSlBvr18OAAfr9uQDKloXffoMOHQo3LnOlxaZxvvt5RIrAuYsz5T8pX9ghSc+Y+fPn87///Y+LFy+alL/00kt89tlnZs0+f1yRTH42btyIhYUFc+bMYc6cOSbHgoODAf0/zI4dO3BxcWHVqlV4enoCcP/+feLi4jIc9xMREQFgrCtJklSY7t+HTz6BZcselb35JsyeDSVLFlpYuSKEIOT9EJKuJGHtaU3l+XKcj5Qz77//PgsWLED8t/Wok5MTAHfv3iUkJIT333+fw4cP8+uvv5p9j2wlPwsXLqRixYpm38QcaWlp7N27N9Pj4eHhhIeH4+HhAUDlypWxsbEhISGB48eP06JFi3TnHD9+HIDatWvnT9CSJEnZtH27vovr+nX9e0dHmDMH3nqrcOPKrZtzbxK9NhrFQqHqqqpYOloWdkjSM2Tt2rXMnz8fR0dHxo4dy3vvvYe9vT2g74WZP38+3377LQsWLKBt27a88cYbZt0nW2N+evfuXaDT3O/fv48QIsNX7969AZgwYQJCCMLDwwH9hqodO3YEYMWKFemuefXqVQ4dOgRAly5dCqYhkiRJT4iPh0GDoE2bR4lP+/b67Sme9cQn7lQcl4ZdAsDrOy9K1JPjfKScmTdvHhYWFmzfvp3hw4cbEx/QD1kZNmwY27dvR61WM2/ePLPvUyQHPJtr1KhRKIrCwoUL2bp1q7E8ISGB9957D61WS9euXeXqzpIkFYp//9Wv0TN7tv69rS3Mmwd//w3lyhVubLmVFpdGUHf9ej4lXymJ6zDXwg7pubZ27VqaN2+Oo6Mjtra2+Pn5MXXq1BzvibVo0SLjhuGZvR7/PM3KjRs3cHR0RFEUszc4DwwMpFmzZln20NSqVYtmzZpx8uRJs+4BRXTMj7lq167NDz/8wPDhw+nQoQPNmjWjdOnS7N+/n8jISCpXrszcuXMLO0xJkl4wKSnw9dcwZYp+8UKAxo1h0SLw9i7U0PLMg8MPSLqahMZNQ5VFVeQ4n3w0dOhQZsyYgYWFBS1btsTOzo5du3YxcuRI/vrrL7Zt25bhdhBZ8fb2pnHjxhkeK18+ewPW33//fWJjY3N03yfFx8dTunTpp9YrXbp0lhOcnua5Sn4Ahg0bhq+vLz/88ANHjx4lPj4ed3d3Ro8ezejRozNdAFGSJCk/nD0LvXrpp6wDWFnBxIkwfDion6MtrpzaOFH7cG1EqsCypBznk19+//13ZsyYgZ2dHXv37jU+IYmJiaFly5YcOHCAcePG8f333+fouo0bN2bRokVmx/Xbb7+xZcsWBg0axE8//WT2dVxcXLK1C0NgYCBlypQx+z7Z2tvrRSf3X5EkKafS0oT47jshrKwe7ctVs6YQZ88WdmRSUWHOZ0tAQIAAxMSJE9Md279/vwCERqMR9+/fz9b1Fi5cKADRu3fvbMfwpPDwcFG8eHFRv359cfnyZQEItVpt1rX69OkjVCqVmDx5cqZ1Jk2aJFQqlejbt6+5IYvnasyPJElSQdNq9asxr1yp/69WC5cvQ7NmMHKkvstLpYIvvoAjR/T7cz0v0h6mcfbVs8SdlFsAFYQbN25w7NgxAHr27JnueOPGjXFzcyM5OZnNmzcXSExCCPr160dKSgoLFixApcpdWjFq1Cg0Gg1jx46lXr16zJ49m82bN7N582Z++uknAgIC+OKLL7C2tmbkyJFm3+e56/aSJEkqKBs2wJAhj2ZtATg4QGIiGLYHrFRJvxlp/fqFEmK+Ch8fzp1Nd4g/H0/dkLqoLOXf0/nJ0B3k5OREhQoVMqzj7+9PREQEgYGB9OjRI9vXvnTpEl988QW3b9/Gzs6O6tWr06lTp6cuNDxnzhx27drFpEmT8PHxMc7ANlflypVZu3Ytb7/9NseOHTMuUWMghKBEiRIsX76cypUrm30fmfzkgFarJS0tDQCVSoVKpUKn06EzjGB8rFyr1RoXaMqqXK1WoyiK8bqPlxvumZ1yCwsLhBAm5YqioFar08WYWblsk2yTbFP22/Tnn9CzJ+h0CqBGrdahVutISDBcQ8WAASomT9Zhba3DEFJRbtPTyp/8OrmOdCUxLJHyn5RHZfl8tOlpsedlmwznx8XFmewk8OQuAwaGTbnd3d3THTPI7gbeTzp48CAHDx40KbO2tmb8+PGZPmG5fPkyI0eOpE6dOnz22Wc5ul9WOnbsSGhoKL/88gt79+7lxo0bgH7gdfPmzXn//fezNSg6K9lKfr755huzb6AoCuPGjTP7/KIkODjYuLdIqVKl8Pb2JiwsjOjoaGMdV1dXXF1dCQ0NNRn17uXlRenSpTl37hyJiYnG8ipVquDg4EBgYKDJD0eNGjWwsrJKl/X6+/uTkpLCmTNnjGVqtZqAgABiY2ONK2ADFCtWDD8/P2JiYrhy5Yqx3N7eHh8fH27evMn1x/5klW2SbZJtyl6bLl++QlCQfqf1K1fsWbnSh0aNbtKkyaM2XbpUih9/9CY8/Nlok9lfp88gwTUBJ5yenzZRcF8nIN3m2V999VWGu5vn5QbeBi4uLowdO5ZOnTrh5eWFRqMhJCSEWbNmsXTpUkaNGoVWq2XMmDEm5+l0Ovr06UNKSgoLFy40e2p7ZkqXLs0XX3zBF198kafXNVDE46lrJlQqFYqi8GTVp01lFEKgKEq6jPdZc/36ddzc3AgPDzdO+XsW/1J9Wrlsk2yTbFP22rR3r4527fTlQiikpj568mOg06nYvl1F06bPRpuy+3USSYLojdGU7F7S+BnwrLepsL73rl+/jru7O0FBQSbTyTN78jNp0iTGjh1Lo0aNOHDgQLrjAGPHjmXSpEm0adOGf/75J8M62TVt2jRGjBiBRqPh6tWrJrOrDMe+/vprvvzyS2N5eHg4FSpUQK1Wp/u3KEqylap99dVX6crCwsJYsmQJ1tbWtGnTxtj/GB4ezrZt20hKSqJ3797P1T5aarU6XXZr+EHIqG5m18hIZllzTsozW1gqsxhzWi7bJNuUWfmL1qZbt1T890e7kVarQqs1jT0y8tlpU3a/HsGfBHNrwS3KHytPpR8rZSv2ot6mrMrzs02G5LF48eJP3XDbUA/yZgPv7BgyZAiTJ08mJiaGbdu20atXLwBCQkIYO3Ysfn5+jB49Otf3edz58+dZv349r776KrVq1cqwzsmTJ9m0aRPdu3c3e9Fis5KfiIgIateuTefOnfn555/TzbW/ffs2AwYM4O+//073qE+SJOlZd/Zs9uqVLZu/cRS0W8tucWvBLVDAuVPWA2GlvGd4mGDYpDsjebmBt1qtplKlSsTExJh0FW7ZsoWkpCTi4+N5+eWXTc5JSkoC9E+6mjdvDuhncLUzPCp9ijlz5jBv3jz69u2baR1nZ2e+/vpr7t69y48//pizRv3HrE66cePGYWlpyYoVK7C2tk53vHTp0qxYsQIvLy/GjRvH4sWLzQpOkiSpKElI0O/CvmBB1vUUBVxdoUmTgomrIMQHxxM6IBQAjy89cGzpWMgRvXgMT0Lu3LlDWFhYhjO+8noD7zt37gBkuEDwpUuXuHTpUqbnGjYn79OnT7bvt2fPHmrUqGEcuJ0Rd3d3/Pz82LlzZ7av+ySz5iVu27aNpk2bZpj4GFhbW9OkSRO2b99udnCSJElFRXAw1Kv3KPEx9Co8OfTR8P7HH5+fFZy1iVqCugehi9fh0MIBz3GehR3SC8nV1ZWAgAAg4w28Dxw4QEREBBqNhg4dOuT6fidPniQ0VJ/w1q1b11g+dOjQTDcfN8wyM8xmE0LkKPm5fv06Xl5eT63n5eVlnAVmDrOSn7t375qMcs9MUlIS9+7dM+cWkiRJRcayZeDvr995HfQLGF64AOvXw5PbHrm6wrp18PrrBR9nfrk07BLxZ+OxLG2Jz3IfFLXct6uwGGZdTZkyxWRjzzt37jBw4EAABg0aZLIb+saNG6lSpQqtWrUyuVZCQgKzZ882ziJ73L59++jatSugXzzx8eQnP6WlpWU49upJKpXK2MVmDrO6vdzd3dm9ezdRUVGZ7q1x69Ytdu/eneWjK0mSpKIsIQEGD4b58/XvFQXGjoWvvgILC32C89prsH+/fnBz2bL6rq7n5YkPwO3Vt4mcFwkK+CzzQVM2/SwkqeB07tyZwYMHM3PmTOrXr0+rVq2wtbVl586d3L9/n0aNGjFhwgSTc2JjYwkJCUmXLKSkpDBo0CBGjBhBrVq1cHd3Jy0tjdDQUM79l+n7+vqyZs2aAmufm5ubcRXrrBw7doxy5cqZfR+znvz07NmThw8f0qpVqwy7tXbs2MHLL79MfHx8hktwS5IkFXWGbi5D4lOqFGzdChMm6BMfA7UamjeHHj30/32eEp+ESwmEvB8CgPsYd5xedirkiCSAGTNmsHr1aho0aMChQ4fYvHkzrq6uTJkyhV27dmV7R3cbGxvGjRtHy5YtiYqKYsuWLfz5559ERUXRunVr5s2bx/HjxylbgCP3W7ZsybVr15gzZ06mdX7++WeuXr1Ky5Ytzb5Pttb5eVJSUhItWrTgyJEjKIqCs7OzcWR5eHg4MTExCCGoV68eu3fvznJs0LPAsM5PREQErq6uhR2OJEn5bNkyGDAADDOKmzbV792Viz80nznaJC2BDQN5GPgQ+yb2+O3yQ2Uht6/IS/KzJb2LFy9So0YNUlNT+eSTT3j//feN21iEhITw66+/8tNPP6FWqzl16pTZU93N+k62trZm165djBgxAjs7O6Kjozl27BjHjh0jOjoaW1tbhg8fzs6dO5/5xEeSpBdHQgL07w+9eukTH0M3186dL1biA3D508s8DHyIpbMlVVdWlYmPVCAqVarE/PnzUavVzJw5E19fX6ysrLCyssLX15cZM2agKAq//vqr2YkPmPnk53FJSUmcPHnSuAZA+fLlqVOnznOV9MjsXJKef8HB0K3bo0HNzs76J0Bt2xZuXIXh9rrbBHULAsB3iy8l25Us5IieT/KzJXMnT55kwoQJ7Nixw7ioo42NDS+//DJjx47F398/V9fP9WYc1tbWNGzYMLeXkSRJKjTLl8OHH5p2c61YkX4m14vCooQFls6WuLznIhMfqVDUrl2bjRs3otPpjGsNlSxZMlszwbIjT3Yiu3TpEtHR0ZQsWZKXXnopLy4pSZKU7xIT9bO5fvvtUdnYsTB+vOmg5heNUxsn/M/4Y+lsWdihSC84lUpFqVKl8v665p6o1WqZOHEiLi4uVK5cmcaNGzNlyhTj8eXLl9OwYUPOnz+fJ4FKkiTlJcNsLkPi4+ysn801ceKLm/ik3k81/r+mrAaVpRznIxW+pKQkdu7cyerVqzl48KDJBrTmMus7W6vV8sorr/DVV19x7949fHx80u343qhRI/799182bNiQ6yAlSZLy0vLl+kULDXt0NWkCp069mON7DGL+iOFIhSNEb4gu7FCkF8jVq1eZM2dOpjvQb926FQ8PD9q0aUPPnj1p2rQplSpVytZaQFkxK/mZO3cu//zzDy1atCAsLMy4GNLjPD098fb2Ztu2bbkKUJIkKa8kJsIHH8A77zwa3zNmDOza9eKO7zG4+ctN0u6nEXswtrBDkV4ga9as4ZNPPiEyMjLdsdDQULp27Up0dDRCCEqWLImlpSVhYWF07NiRu3fvmn1fs5KfxYsX4+TkxNq1a7NcYdHHx4dr166ZHZwkSVJeCQnRd3P9+qv+vaGb69tvX9xursdV/706FX+siNfkp++rJEl55cCBA1haWhq30njcpEmTSExMpFy5cpw8eZLbt28TFRXFq6++yp07d/j555/Nvq9ZyU9wcDB169bF0THrXX3t7e25ffu2WYFJkiTlleXLoU4d2c2VFZWlCtchrqis5DgfqeAEBwfj5+eXbtd4nU7Hxo0bURSFiRMnUrNmTUCfV8ybNw8LCwu2bt1q9n3NHvOj0Tx9f5fIyMhs1ZMkScoPspsra3f+vsPlzy6jS839AFJJMkdMTEyGu7ifOXOGuLg41Go1Xbp0MTnm4uJCvXr1CA4ONvu+Zj3s9fDw4MyZM1nWSU1N5dy5c1SqVMmswCRJknIjJES/aKHhaY+zMyxdCu3aFW5cRUVSRBIX3r1A2t00rMpa4TZcbkItFby4uDi0Wm268sDAQACqV69uskO9Qfny5Tly5IjZ9zXryU+7du0IDw/nl19+ybTOrFmziI6OpmPHjmYHJ0mSZI4VK0y7uRo3hsBAmfgY6FJ1BPUIIu1uGnZ17Cj/sXwMJhUOR0dHwsLC0pX/+++/gH6xw4ykpaVhZ2dn9n3NSn4+++wz7O3tGThwIEOHDuXQoUMAxMfHc/LkSUaNGsWoUaNwdnZm0KBBZgcnSZKUE4ZurrffftTNNXo07N4NcveAR8K/DOfBwQeoS6iptqYaKo0c5yMVjho1anDy5EmTNQFTUlL4888/URSFZs2aZXje5cuXcXFxMfu+Zn3Hly1blt9//x0HBwdmzpxJkyZNUBSFdevWERAQwNSpU7Gzs2P9+vU4OzubHZwkSVJ2hYRA/fqPZnOVLAlbtsCkSXI21+PubL3DtSn6WbiVf6tMMa9ihRyR9CJ7++23EULQrl075s+fz59//knnzp2JiorC1taW1157Ld059+7d4+zZs7kaVmP2r4SmTZty/vx5pk+fzubNm7ly5Qo6nQ43Nzfat2/PZ599Rnk5olCSpAKwcqX+ic/Dh/r3jRvry+TTHlPJN5IJ7qUfJFruo3KU7la6kCOSXnS9e/dmyZIl7Nmzhw8++MDk2JgxYyhRokS6c1atWoVOp6Nly5Zm3zfXu7q/COTOu5JUNCUmwtCh8Pjww1GjYMIE+bTnSbo0HadbnSZ2Xyx2Ne2odbgWamt1YYf1QpOfLXoJCQl89dVXrF69mqioKNzd3Rk0aBBDhgzJsH7dunW5ePEiBw8epGrVqmbdUyY/2SC/QSWp6AkN1c/mMkw8LVlSP5urffvCjauoChsXxtWJV1Hbqalzsg42lWwKO6QXnvxsKTxmjfnp06cPy5cv59atW3kdjyRJ0lOtXKmfzWVIfBo31i9aKBOfjN3dcZer314F4KVfXpKJj/TCMyv5WbJkCe+++y7ly5enevXqDB06lE2bNvHQ0OEuSZKUDxIT4cMPoWfPR+N7Ro2Ss7mykhyZzIW3L4CAsu+XpUyPMoUdkiQVOrN6xRctWsTOnTvZuXMnQUFBBAUFMWvWLCwsLAgICKB169a0bt2aBg0aoFbLPmVJknJPdnOZJ/SDUFJvp2Lra0vFGRULOxxJKhJyPebnwoUL7Nixg+3bt7Nv3z4ePHigv7CiYGtrS7Nmzfjrr7/yJNjCIvtlJalwPTmbq1EjWLVKPu3Jjvjz8QT3C6bK4irYVrEt7HCkx8jPlsKTpwOetVotR48eZd26dfz8888kJSWhKEqGS1c/S+Q3qCQVjsREGDYM5s17VDZqFHzzDVhaFl5czxohBIqiFHYY0hPkZ0vhyZPJoGlpaRw+fJjt27ezY8cOjh8/TlpaGgClS8t1JCRJyrnQUOjeHU6f1r8vWRKWLIEOHQo3rmdByu0UEi8lYt9QvyeSTHwkyZTZyc+5c+eM3V379+8nPj4eIQS2tra8/PLLxnE/vr6+eRmvJEkvgFWr4P33H3VzNWyoL3OTe28+ldAJLvS6wL2d96j8W2XK9ilb2CFJUpFjVvJTrlw5oqKiAFCr1ekGOVvI1cUkSTJDUpK+m2vu3EdlI0fqFy2U3VzZo0vWYVnSEpWVihIB6VfHlSTJzOTn1q1bKIpCjRo1mDBhAu3atZMJjyRJuXLxon42l6Gby8lJP5tLdnPljLqYGp/lPiReTMTmJbmejyRlxKx1ftq1a4eNjQ2nT5/mtddew9HRkVdffZUZM2aY7MwqSZKUHatXQ+3ajxKfhg31ixbKxCf7tPFaDPNXFEWRiY/0XNuyZQtLliwx+3yzZ3tlNshZURRcXFxo3bq1cexPbradLwrkiHxJyh+ymytvCJ3g7CtnUWlUVF5QGUtH+Y/3LJCfLeZr0KABR48eNXs2udl9VRYWFjRp0oQmTZrwzTffEBcXx549e9ixYwc7duxg2bJlLFu2DEVRjDO/JEmSDC5e1M/mOnVK/152c5kv4ocI7m65i8paRfL1ZJn8SNJTmNXtlZHixYvj7e2Nt7c3FSpUQKPRIIRA7psqSdKTDN1chsRHdnOZL/ZwLFdGXwGg4oyK2PnaFXJEUkFYu3YtzZs3x9HREVtbW/z8/Jg6dSqpqak5us6iRYtQFCXL19atW9Odd+3aNebNm8frr7+Oh4cHGo0GOzs7/Pz8GDNmDNHR0XnV1HyRq1HKt27dMnZ77dy5k8jISEC/oJaFhQUNGjSgdevWeRKoJEnPvoy6uT7/HCZOlN1c5ki9m0rQW0GghdJvlabs+3Ja+4tg6NChzJgxAwsLC1q2bImdnR27du1i5MiR/PXXX2zbto1ixYrl6Jre3t40btw4w2Ply5dPV9azZ08OHjyIhYUFtWrVokGDBty9e5cjR44wefJkfvvtN7Zt20bNmjWzvG+bNm1yFKfBhQsXzDrPwKzkZ+jQoezYscN4c8PTHR8fH+OU9+bNm1O8ePFcBSdJ0vMjo26uJUugY8dCDeuZJYQguG8wydeSKVaxGC/Ne0kuZvgC+P3335kxYwZ2dnbs3buX2rVrAxATE0PLli05cOAA48aN4/vvv8/RdRs3bsyiRYuyXb98+fJMnz6dXr16UbJkSWN5dHQ03bt3Z8+ePXTv3p0LFy5kucfnjh07UBTFrF6i3Hy/m5X8zJw5E9Cv99OqVStjwlO2rPyrQ5Kk9Fav1i9aGBenf9+ggb5MLlpovus/XufOn3dQrBSqrqmKRQm53MiLYNKkSQCMGjXKmPgAODs7M2fOHJo0acJPP/3EuHHjsLe3z7c4Vq9enWF5qVKlWLp0KW5ubly8eJHDhw9n+kQJoFixYiQlJTF37lw0Gk227z9hwgTCwsJyHLeBWT8tM2bMoHXr1vj4+Jh9Y0mSnn9JSTB8OPz886Oyzz6Db7+V3Vy58eDoA66M/G+cz/SKFK8ln7K/CG7cuMGxY8cAfbfTkxo3bmycPbZ582Z69OhR0CEC4OrqirOzMzExMURERGRZt2bNmvz777/4+/ubJHNPM3fu3IJPfj755BOzbyhJ0ovh0iX9ooWPd3MtXgyvvFKoYT3zUu+nEvRmECJVUOqNUpT7qFxhhyQVkMDAQACcnJyoUKFChnX8/f2JiIggMDAwR8nPpUuX+OKLL7h9+zZ2dnZUr16dTp064ezsnOM4Y2JiuHfvHsBTe4Tq1KnDv//+y8mTJ3OU/ORWrp+TxsbGcuzYMaKjo/Hw8KBhw4Z5EZckSc+wNWugf3/Tbq5Vq8DdvXDjetYJIQjpF0JSeBLWXtZU/q2yHOfzAjE86XDP4gfJ7b++5Jw+FTl48CAHDx40KbO2tmb8+PGMHDkyR9f6/vvv0Wq1lC1b9qk5QZ06dRBCcPLkyRzdI7ezyc1OfuLi4hg2bBhLly41ruPTu3dvY0N/++03vvzySzZu3Ei9evXMDrAo0Wq1xraqVCpUKhU6nQ6dTmesYyjXarUmX5jMytVqdYZrIRkGiD25gFNm5RYWFgghTMoVRUGtVqeLMbNy2SbZpty2KTkZRo2CefMUUlPVqFQ6PvtMx/jxYGEBWu2z1yaDovB1uvnTTWI2xqBYKlRdVRV1CXW221pU25Sd2J/XNhnOj4uL48GDB8ZjGo0mw/Evcf/9NWFra5vumIGdnX6pg8evlxUXFxfGjh1Lp06d8PLyQqPREBISwqxZs1i6dCmjRo1Cq9UyZsyYbF1vx44dxsHWP/zwA1ZWVlnWf/XVV9m4cSNlypTJ1vUN/v333xzVf5JZyU9iYiLNmzcnMDCQ0qVL4+/vz+bNm03qvPLKK3z44Yf8/vvvz03yExwcbJzOX6pUKby9vQkLCzNZz8DV1RVXV1dCQ0OJjY01lnt5eVG6dGnOnTtHYmKisbxKlSo4ODgQGBho8sNRo0YNrKysOH78uEkM/v7+pKSkcObMGWOZYXPZ2NhYgoODjeXFihXDz8+PmJgYrly5Yiy3t7fHx8eHmzdvcv36dWO5bJNsU27adOJEMCdOgL099OtXjLVr/Vi0KIZSpa4Yu76etTYVpa/TySMnSZyqL1d/rMaimgVarfaZbtPz+HXKaZsAqlatanLsq6++Yvz48RSEdu3a0a5du3SxLV68GD8/P0aMGME333zDe++999QE5ezZs3Tr1g2tVssnn3ySrW43JycnXnvttVy1wRxmbW/x7bffMm7cOHr06MEvv/yCra0tKpWKPn36sGDBAmO96tWrY2dnl+sMrbAZliAPDw83rncg/wKSbZJtetSmNWsEAwdqjd1cdesqLF+uxtX12W1TUfw6pdxOIWpBFK4jXY2bST/rbcpO7M9rm65fv467uztBQUEma+lk9uRn1qxZDB48mJo1axrH/zxpyJAhzJw5kzfeeIO1a9dmWCe7tFotLi4uxMTEsGTJEnr16pVp3eDgYJo1a8bt27fp27cv8+fPL9JdsmY9+Vm9ejUuLi7Mnz8fa2vrTOu99NJLHD161Ozgihq1Wp1u93rDD0JGdTO7RkaevK455YqiZFieWYw5LZdtkm16sjwpCYYMgTlzFAy/Tkxncz17bTIoil8ni3IWVPiiQrryzOo/qSi2Kbflz3KbDMlB8eLFKVGiRIbnPc7T0xMgyxlUhmOGurmhVqupVKkSMTExJk/LnhQaGkrLli25ffs27777Lr/99luRTnzAzO0tLl++TN26dbNMfABsbGyIiYkxKzBJkoq2S5f021LMmaN/7+gIf/4JU6fKaex5KXJ+JFHLowo7DKkIqFWrFgB37tzJdECzoXstr2ZO3blzByDTRYsvXrxIixYtiIyM5J133mHhwoUZJpGZcXJyynQG+b59+wgNDc150NlgVvKjVquztX/I9evXsxyYJUnSs2ntWv3eXIYn7/Xr66e0v/pqoYb13IkPjif041AuvHOBu//cLexwpELm6upKQEAAACtWrEh3/MCBA0RERKDRaOiQBxvlnTx50ph81K1bN93xy5cv06JFC27evMk777zD4sWLc5T4ANy/f5/4+PgMjzVv3pzvvvsu54Fng1nJj7e3N6dPn85yt/aHDx9y5swZuRCiJD1HkpJg0CD9NhWG8T2ffgr79slp7PnBppIN7iPdKflaSRzbOBZ2OFIRYJh1NWXKFJPp4Xfu3GHgwIEADBo0yGR1540bN1KlShVatWplcq2EhARmz55tnEX2uH379tG1a1dAv3jik8lPWFgYLVq04MaNG/Tq1cusxCc78mtzdLPG/HTq1ImJEycyceLETEekT5w4kdjYWLp06ZKb+CRJKiIuX9YnPYbft46O+kUL5dOe/KOoFSp8XQGhE0V+DIVUMDp37szgwYOZOXMm9evXp1WrVtja2rJz507u379Po0aNmDBhgsk5sbGxhISEkJSUZFKekpLCoEGDGDFiBLVq1cLd3Z20tDRCQ0M5d+4cAL6+vqxZsyZdHF27djU+ZQLo169fhvH2798/y+0tCotZyc+wYcNYuHAhEyZM4NSpU3Tv3h2AqKgoNmzYwJo1a1i7di2enp4MGDAgTwOWJKngrV2rX7TQsHRIvXr6vbk8PAo3rudV7MFY7OrYobbWD6pVVDLxkR6ZMWMGjRo1Yvbs2Rw6dIjU1FS8vb0ZNWoUw4YNe+raOgY2NjaMGzeO48ePExwczPnz50lMTMTR0ZHWrVvTrVs3+vTpk+H17t7Vd8MmJyezdOnSTO/RvHnzIpn8IMx0/vx54e3tLRRFESqVyuSlKIrw9PQU58+fN/fyYtmyZaJXr16iRo0aolSpUsLCwkKUKFFCBAQEiEmTJom4uLhMz92+fbto3769KFmypLC2thaVK1cWY8aMyfKcrERERAhAREREmNscSXomJSUJ8fHHQsCj14gRQiQnF3Zkz6+4M3Fir/VecazWMZEcLf+hn2fys0UIRVFE3759c3wst8xe4blq1aqcO3eORYsWsXnzZq5cuYJOp8PNzY327dvzwQcfYGNjY3ZS9vPPP3Po0CF8fHyoXbs2Tk5OREVFcfjwYY4dO8aCBQvYu3cv5cqZ7mszffp0hg8fjqIoNGnShDJlyrB//34mTZrE+vXrOXDggFl7lUjSiyajbq5Fi6BTp0IN67mW9jCNoO5B6JJ0WJWxwtJJTpuTpPxg1iKHBeHIkSNUqlQJJycnk/I7d+7QuXNnDhw4wFtvvcXKlSuNxwIDA6lTpw4qlYq//vqL9u3bA/pBXZ06dWLnzp107dqVdevW5SgWwyKHERERuLq65r5xklTErVsH770nu7kK2oXeF4haEoVVOSv8T/ljVSp73RfSs0l+tujXV7Kzs8vwocTVq1extbXN9IGFoihcvnzZrPsW2eQnK/v376dp06Y4OTkZ1yAA6N69O2vXrqV///78+uuvJudcvXoVLy8vdDodFy5coEqVKtm+n/wGlV4Uycn62Vs//fSobMQImDQJsjmMQDJT5KJIQvqGgApq7q6JQ1OHwg5Jymfys4VczRBTFCXdytnZletd3QuDYaXMx5f/TklJ4e+//wagZ8+e6c7x8PCgUaNG7N+/n40bNzJ69OiCCVaSnhGym6vwxAfFc/HjiwB4fu0pEx/phbFw4cJCuW+2kp+WLVuiKAqLFy/G1dWVli1bZvsGiqKwc+dOswN8UlxcnHF6fafHfiuHhoaSkJAA6Ddly4i/vz/79+/PdE8USXpRyW6uwqNN0HK++3l0CTocWzviMVr+o0svjt69exfKfbOV/OzZswdFUYzJxZ49e7J9g9yuTbFt2zZWrFiBTqczDniOi4ujXbt2Jis/Gpb6dnBwyHQZbjc3N5O6mUlOTiY5Odn4PqMFoCTpeZBRN9fw4TB5suzmKigXB18k4XwCVi5W+CzzQVHLae2SlN+ylfzs3r0bAPf/lnA1vC8IQUFBLF682KSsZ8+eTJs2zWQFS0OCktV2GnZ2dgA8MPx5m4nJkyfz9ddfmxuyJD0TLl+GN9+EEyf07x0c9N1cr71WmFG9WKKWR3Fr/i1QwGe5D1ZlZMYpSQUhW8lPs2bNsnyfn4YOHcrQoUNJTU3l2rVr/PHHH0ycOJGtW7eyceNGmjZtmuf3HD16NMOHDze+v3HjBlWrVs3z+0hSYVm/Hvr1e9TNVbeuvpsrDzaClrIpISSBkA9DAPD40gPHlnL7CkkqKHm/EUc+sbS0xNvbm+HDh7Nlyxbu3bvHO++8Q2JiIvBox9nMNkgD/X5jACVKlMjyXhqNhhIlShhfmXWjSdKzJjkZBg+GN954lPgMHw7798vEpyBpE/8b5xOvw6GFA57jPAs7JEl6oZiV/NSpU4c5c+Zw7969vI4nW+rVq0fVqlWJiIjg+PHjAHj+95v7/v37mY7RiYiIMKkrSS+SK1egUSOYNUv/3sEBfv8dfvhBju8paGl301DUCpalLfFZLsf5SFJBMyv5CQwM5JNPPqFcuXK89dZbbNu2Ld92Xs2MYWzP7du3AahcubJxRWlDQvQkQ3nt2rULIEJJKjrWr4datR6N76lbFwID5fiewqIpr6HWoVr47fRDU1bz9BMkScpTZiU/f/75J507d0an07FmzRrat2+Pu7s7X3zxBZcuXcrrGNOJiYnh9OnTALz00ksAWFlZ0bFjRwBWrFiR7pyrV69y6NAhALnTvPTCSE6GIUNMu7mGDZPdXIVFl6oz/r/aWo1ddbtCjEaSXlxmJT+vvPIK69ev5+bNm0yfPh1fX19u3LjB5MmTqVy5Ms2aNWPRokXGqfE5FRQUxPLly0lKSkp3LDQ0lG7dupGcnEz9+vXx9fU1Hhs1ahSKorBw4UK2bt1qLE9ISOC9995Dq9XStWvXHK3uLEnPKkM318yZ+veGbq5p02Q3V2HQJesIbBhI2FdhCO0zt7C+JD1X8mx7i1OnTrFgwQJWrlzJnTt3UBQFW1tbunXrxvz583N0rT179tCiRQtsbW2pVasWrq6upKSkcO3aNU6ePIlOp8PHx4etW7cap98bPL6xabNmzShdujT79+8nMjKSypUrm7WxqVyCXHrWyNlcRU/Uyigu9LyARUkLAs4FoHGR3V0vOvnZ8nSXLl0iOjqakiVLGnt68kRebxOfkpIi1q9fLzp27CgURREqlSrH17h9+7b49ttvRbt27YSnp6ewtbUVVlZWwsXFRbz88svi559/FklJSZmev337dtGuXTvh5OQkNBqNqFSpkhg9erR48OCBWW2KiIgQgIiIiDDrfEkqKElJQgweLAQ8eg0bJkRycmFHJgkhxK1lt0TMlpjCDkMqIuRnS8bS0tLEhAkTRJkyZYRKpRIqlUr07dvXeHzZsmWiQYMG4ty5c2bfI8/39rp9+zYhISFcvHjR7GuUKlWKMWPGmH1+69atad26tdnnS9Kz6MoV/aKFhvH+Dg6wcCF07lyYUUmPK/N2mcIOQZKKNK1WyyuvvMK2bduwsLDAx8eHoKAgkzqNGjWiV69ebNiwgWrVqpl1nzxZ5yc5OZlVq1bRrl07PD09+eKLL7h48SI+Pj4mW1BIkpQ/NmyA2rUfJT4BAfoNSmXiU7h0KToujbhEyu2Uwg5Fkp4Jc+fO5Z9//qFFixaEhYVx7ty5dHU8PT3x9vZm27ZtZt8nV09+jh49ysKFC1m9ejWxsbEIIShRogRvvvkm/fr1o169erm5vCRJT5GcDJ9//mhQM8DQofDdd3JQc1FwZeQVrv94nXvb7uF/2h9FJdfzkaSsLF68GCcnJ9auXYujY+arnvv4+BhnfZvDrORn6tSpLF68mODgYIQQxsHF/fr1o2vXrhQrVszsgCRJyp6wMH0317Fj+vf29vq9ueTTnqIh5o8Yrv94HYAKkyrIxEeSsiE4OJjGjRtnmfgA2NvbG9f5M4dZyc+oUaMA/UanvXv3pk+fPlSoUMHsICRJypmNG6FvX4iN1b8PCNDP5pI/hkVD0tUkgvsEA+A63BXnV3M2w1SSXlRarRaN5ukzISMjI7NVLzNmJT9vvfUWffv2pXXr1iiK/GtGkgpKSoq+m2vGjEdlQ4bA1Kmym6uo0KXqCHoriLT7aRSvWxyvyV6FHZIkPTM8PDw4c+ZMlnVSU1M5d+4clSpVMvs+Zg14XrFiBS+//LJMfCSpAIWFQePGjxIfe3v9QOcff5SJT1ESNiaMB/8+wMLBgqqrq6Kyemb2j5akQteuXTvCw8P55ZdfMq0za9YsoqOjjbs6mCPXU91jY2M5duwY0dHReHh40LBhw9xeUpKkJ8hurmfDnb/vEPG9fgPlygsrU8xTjn+UpJz47LPPWLRoEQMHDiQoKIju3bsDEB8fz8mTJ1mzZg3Tpk3D2dmZQYMGmX0fs/8kiYuLo3///pQuXZq2bdvyzjvv8NtvvxmP//bbb5QrV44jR46YHZwkvehSUvSzt15//VHiM2QIHDggE5+i5O6Ou/z70r+c73EegPKDy1Oqc6lCjkqSnj1ly5bl999/x8HBgZkzZ9KkSRMURWHdunUEBAQwdepU7OzsWL9+fY53a3icWclPYmIizZs3Z8GCBTg6OtK+fft0u7q/8sorREVF8fvvv5sdnCS9yGQ317NBCMGV0VdIupiELk6HbW1bvKd6F3ZYkvTMatq0KefPn+fzzz+nWrVqFCtWDI1GQ8WKFRk8eDBnz56lcePGubqHWd1e06ZNIzAwkB49evDLL79ga2uLSmWaR7m4uODj48Pu3btzFaAkvYh+/13fzXX/vv69vz+sWSOf9hRF0eujeXj8ofG96yBXVBo5zkeScqNMmTJMmTKFKVOm5Mv1zfoJXb16NS4uLsyfPx9bW9tM67300ktcv37d7OAk6UWTkgLDhkGXLo8SH9nNVbDSHqaREJrA/b33iVoZhS5FZzx27btrHKlyhIgf9eN6hBCEjw9/dLIKbv58M92TcEmSihaznvxcvnyZl19+GWtr6yzr2djYEBMTY1ZgkvSiCQ+H7t1NFy1csEA/3kfKPV2qjqSwJJJvJpMSmULKzRTj/z9epn2oNTmvxJUSFKugH7icFptGYkgiSVeSALi37R4J5xMeuwnEHYvj3rZ7OLV1KrC2SZKUM2YlP2q1mtTU1KfWu379epZPhiRJ0suom2v1avCSS8Q8VVpcGimRKVh7WaOy0D/Mvr36NjF/xODUwQmXd1wASAhJ4Ljv8WxdU22nxqqcFVZlrRCpj57iuPRxwbGNI8UqFkMIQdi4MFADj+dLaggbF4ZjG0e5HIgk5VDLli2zVc/KygpnZ2f8/f3p0aMHZcrkbNNgs5Ifb29vTp8+TVpaGhYWGV/i4cOHnDlzhqpVq5pzC0l6IaSkwKhRMH36o7LBg/WLFuZi8dLnQlpcmv7pTGSyyVOax8tSIh89qal3qR7FvPVPaB6efcjtlbexcLIwJj+achrUxdVYlbVCU06DVVkrrMpZoSmrMSY6hnKL4hn/XrN5yQabl2wAuPvPXeKOxaWvpJVPfyTJXHv27AEw/uGQUReyoijG8pUrVzJ27Fh+/vln3n333Wzfx6zkp1OnTkycOJGJEycyfvz4DOtMnDiR2NhYunTpYs4tJOm5Fx6u35vr6FH9+xehm8vwC8vwiy3231hi98diV9MOp5f1iULCxQSO1zqOLl6X6XWepC6uJvVeKsXQJz8l25fE0smS4gHFjXUsnSxp8qBJnrUjbFyYftRkRmGq5NMfKX+tXbuW2bNnc/r0aVJSUqhYsSJvv/02w4YNw9LSMtvXWbRoEX379s2yzpYtW2jXrl2Gx6KiopgwYQJ///03N2/exMHBgaZNmzJ69Ghq166dozYB7N69m02bNvHDDz8QEBBAz5498fT0RFEUwsPDWbFiBUePHmX48OHUrFmTXbt2sXjxYvr370+VKlWoW7dutu5jVvIzbNgwFi5cyIQJEzh16pRxEaKoqCg2bNjAmjVrWLt2LZ6engwYMMCcW0jSc+2PP6BPn+enm0sIgfaB1uSJjMl4msfK/E/5Y1Ppv6cnm+9ydcJVyn1Uzpj8WDpbGhMfdQnTJzWZPbGxsDP9VWbfyB77Rvb5194UQdK1pIwTHwAdJEUkIVIEikYmP1LeGjp0KDNmzMDCwoKWLVtiZ2fHrl27GDlyJH/99Rfbtm3L8Qbj3t7emU4fL1++fIbloaGhNGnShNu3b+Pl5UXnzp0JCwtj3bp1/P7776xZsybHD0CsrKyYMWMG06ZNY+jQoemODx48mBkzZvDZZ5+xZ88e3nnnHRo0aMCHH37IjBkzWL58efZuJMx0/vx54e3tLRRFESqVyuSlKIrw9PQU58+fN/fyRUpERIQARERERGGHIj3jkpOFGDZMCHj0GjxYiKSkwo4sa0k3ksTdnXdF3Jk4k7KTTU6Kw96HxV6bvWI3u7P1urf3nvEa0X9Gi/NvnxeRiyKNZTqdTsSHxou0h2kF2cQcS7yWKB6ceJDpKzEisbBDlIo4cz5bNm7cKABhZ2cnTpw4YSyPjo4Wvr6+AhAjRozI9vUWLlwoANG7d++chC50Op2oVauWAESvXr1EWtqjn9d58+YZY4yMjMziKum1b99e+Pr6PrWer6+vaN++vTGWChUqCHd392zfx+ztLapWrcq5c+dYtGgRmzdv5sqVK+h0Otzc3Gjfvj0ffPABNjY25l5ekp5pWi3s3w+RkVC2LDRpAhERRaebSwhBWmxahmNoDE9sqiyuYpzldHPeTa5+c5WyH5al8tzKAKht1cTujzW5rtpeneEYmsef2Fi7P5ol6vyqc7odzxVFMT4ZKsqs3ayxdst6xqsk5bVJkyYBMGrUKJNuJWdnZ+bMmUOTJk346aefGDduHPb2+ff0c8uWLQQGBuLg4MCcOXNQq9XGYx988AFr1qxh586dzJgxg8mTJ2f7ukePHqVt27ZPrefr68vWrVsB/e+MqlWrsnPnzmzfJ1d7e1lbWzNgwIAsu7bu3buHo6Njbm4jSc+UDRv0a/M8vsRVyZKQmAgJ/82KrlNHv2hhXndzGZIakSawctYvA516L5Xwr8PTJTe6xKzH1CRfSzYmP8W8imFTxQZL50djCdQl1FRdXVWf1JTVd0OpbdWZXU6SpFy6ceMGx/5bC6Nnz57pjjdu3Bg3NzciIiLYvHkzPXr0yLdYNm7cCOjHANvZ2aU73rNnT3bu3MmGDRtylPwkJiYSGRn51HqRkZEkJSUZ39va2mY6ASsjud7YNDOxsbH873//Y/bs2dy7dy+/biNJRcqGDfDGG/oOrdrc5RMuMYuKnLzzaNbPJ5/A//6Xs9lcQgjS7qelW5MmOTIZt0/dsHbVP4G4OvEq4V+GU/b9slT+Rf+ERrFQuDHjRobXtXCweDSG5omnNDY+j56+uPR2waW3i8m5iqJQunvp7DdCkqRcCQwMBMDJyYkKmax66u/vT0REhHEXhuy6dOkSX3zxBbdv38bOzo7q1avTqVOnTPfPMsTi7++faRwAFy9eJD4+PtvL3vj4+LB//36OHDlCvXr1Mqxz5MgR9u/fT82aNY1lN27cyNFeXzlOflJTU7l79y7Ozs4mj7kM4uLimDZtGj/++CMPHjzI6eWLNK1WS1paGgAqlQqVSoVOp0One/QXtKFcq9WaTNHLrFytVqMoivG6j5cb7pmdcgsLC/2g08fKFUVBrVanizGzctmm3LVJp4NPPwVLS0hJUfE+YXiSwAfKFQZbFAdFoXhxC6ZNE4AWw6UMsafGp3J7zW1Sb6WSfDOZ1Fup+iTnv0RHl5TxkxrHVxyxcLFApVJh5fLf0577qY++V21VuI91x6KkPtGxdLFEU06Dtas1FjYWWbbp8WPPy9cpO+WyTbJNBdEmw/lxcXEmn5cajQZNBn8dhYWFAeDu7p7umIGbm5tJ3ew6ePAgBw8eNCmztrZm/PjxjBw5MsexGOIQQhAeHk61atWyFcfAgQPp378/bdq0YfDgwcbZXgBXr15lxYoVzJw5E51Ox0cffQRAQkICgYGBtG/fPlv3gBwkP5cvX2bo0KFs376d1NRU1Go17du3Z8aMGcbA5s6dy5dffsmdO3cQQuDt7c3EiROzHUxRFxwcbHwcV6pUKby9vQkLCyM6OtpYx9XVFVdXV0JDQ4mNfTQewsvLi9KlS3Pu3DkSExON5VWqVMHBwYHAwECTH44aNWpgZWXF8eOmi7L5+/uTkpLCmTNnjGVqtZqAgABiY2MJDg42lhcrVgw/Pz9iYmK4cuWKsdze3h4fHx9u3rxpsv2IbFPu2nTnDhieRO/6zpsqafo1YCqLh8yr/S+X/DV8O7sue/fGotl9Du1CLaqGKkp8UULfpqgYLva7SJaKg0UZC+w87EgpnkJy8WRCY0JRHVfh6upK2XfKct//Pg+SHxj/nb28vPCa6MXp06cftekuVCldBQebF+/rJNsk21SU2gSkWw/vq6++ynAZmbg4/e+UrJ6iGLqgsvvwwcXFhbFjx9KpUye8vLzQaDSEhIQwa9Ysli5dyqhRo9BqtYwZMyZHsTzeFZaTByH9+vXj+PHjzJ07l0mTJhnHOD1OCMGHH35Iv379AAgPD6d79+689dZb2b6PIh5PXTMRExODr68vt2/fTrfgUIUKFTh16pRxgJMQgrJlyzJu3Dj69++foz64our69eu4ubkRHh5unPIn/wKSbXoy9rVr9dPX0elYmnacUqTw+CTnkepqHNWWYsUKQZMHN7g04BKOHRyp/md1Y+xnO53F0tHy0eDg8tZYulhiWcYSy7KWqIup5ddJtkm26Tlp0/Xr13F3dycoKMhkOnlmT34mTZrE2LFjadSoEQcOHEh3HGDs2LFMmjSJNm3a8M8//2RYJ7umTZvGiBEj0Gg0XL161WQVZSsrK1JTU9m+fTutW7dOd25qaipWVvon0YcOHaJBgwY5uveff/7JjBkzOHz4sHFsj0ajoUGDBgwePJjOnTub3zCy+eRn2rRpREVFUbJkSYYPH06NGjV48OABmzZtYuXKlbRp04YjR45gYWHBqFGjGD16dI7XGHgWqNXqdMmc4Qcho7qZXSMjmSWJOSlXFCXD8sxizGm5bFPWsbu4QFqKYAJBlCYlXR13bRJHgbJlFUo1L0Vx3+Jo3DXGe6lUKvw2+WV4/YzIr5NsU07LZZuKVpsMC2AWL16cEiVKZHje44oX1y/aGR8fn2mdhw8fAmTrek8zZMgQJk+eTExMDNu2baNXr14msdy9ezfTWAxxmBtLp06d6NSpE1qt1rhHaMmSJfPsgUq2rrJ161YsLS3Zt28fPj4+xvIePXrg5ubG1KlTURSFNWvW5Dobk6RnUWoqrFio5RvO05C7CDB56qMFWnGbI66uNGmioFZr0JR9wfevkCQpRwxDTCIiIjKtYzhmqJsbarWaSpUqERMTY9JVaLj+3bt3uXbtWpZxKIqCh4dHrmLI6b5d2ZE+zc3A5cuXadCggUniY/Dhhx8C4OfnJxMf6YX08CH0aJdC7aWnaMRdwDTxAf3el1WIY3afe2TyB6MkSVKWatWqBcCdO3cyHdBsGFtkztYSGblz5w7w6KmTgeH6T45lejKOSpUqZTgVvrBl68nPw4cPM83cDOUZJUaS9Ly7dQt6t0rg3aAzlCcJLfq/KDLa0EAoUO6fMMQ3cr8nSZJyztXVlYCAAI4dO8aKFSsYO3asyfEDBw4QERGBRqOhQ4cOub7fyZMnCQ0NBUi3Z1aXLl347bff+PPPPzOcyr5ixQoAXjdzFdfIyEj++OMPQkJCePDgQaYbnM6fP9+s62cr+RFCZNq/aegjzWhwliQ9z0JC4OPmsXxy6yz2pHHfWkNJGy3au2kZ1leE3O9JkqTcGTNmDF26dGHKlCm0b9/e+ATmzp07DBw4EIBBgwaZrO68ceNGRo8eTfny5U1WQU5ISGDhwoW8++676Z7s7Nu3j969ewP6xROfTH7at29PrVq1CAwMZODAgSxYsMCYJ/zyyy/s3LkTOzs7hgwZkuM2zpo1i88++4zU1FRjmSH5eXy393xPfiRJMnXoEPTpkMTM2NNYo+OOc3HaBfqiFjpSo1MzPc+ytCUqTbZ6myVJktLp3LkzgwcPZubMmdSvX59WrVpha2vLzp07uX//Po0aNWLChAkm58TGxhISEmKyIjJASkoKgwYNYsSIEdSqVQt3d3fS0tIIDQ3l3LlzgH4biTVr1qSLQ1EUVq5cSZMmTViyZAkHDhwgICCAsLAwjh49ioWFBUuWLMHFxSXduVnZuXMnQ4YMoUSJEowYMYK9e/dy+PBh5s2bR2hoKBs2bCA8PJyhQ4fi55f9CSLpZGcDMEVRRPHixUWFChUyfKlUqkyPe3l5ZXObsaJLbmwqPW79eiGsrfWbkvbmilhX6bRIjSvam3BKklT05OazZfXq1aJp06aiRIkSolixYqJ69epiypQpIjk5OV1dw+alHh4eJuXJycli3Lhxon379qJChQqiePHiwsLCQpQqVUq0bt1azJs3L8PrPS4yMlJ8/PHHwsPDQ1hZWYlSpUqJ119/3WTT1Zx49dVXhUqlEv/++68QQog+ffoIlUplPJ6UlCT69u0r7O3txeXLl826hxBCZGudn4ym/2WXoijp1jd41hjW+YmIiMDV1bWww5EK0awZgjFDtTzEArUafpkn6NNboLKQT3MkScoZ+dmSnouLC25ubsY9zPr27cuSJUtM8ojk5GQ8PDxo164dixYtMus+2er2WrhwoVkXl6TnhU4HYz7VYjU9mKkk8YVNTZavV9OunULGw5slSZKknLp37x7Nmzc3vre01G+mnJiYaFw/UKPR0KRJkxzt4v6kbCU/hkFPkvQiSk7Wr9y8d1UKP3MPW7Rs+eEBdds5FnZokiRJzxUnJyeThRMdHfW/Z69du0blypWN5Vqt1jgN3xzyWb0kZeH+fWjbFlatgkiK8YubL+WX16DuAJn4SJIk5TV3d3eTRRyrV6+OEIJNmzYZyx4+fMj+/ftz1VUoZ3tJUiYiIuCD5nHEXUkDHGnUCJb8YU/JkoUdmSRJ0vOpWbNmTJ8+naioKMqUKUPHjh2xtbVlzJgx3Lp1C3d3dxYvXszdu3dztJHpk2TyI0kZOHMGRrW4w+C759Gh8EfrWsz4047ncMs6SZKkIqNbt24EBgZy6tQp2rZti5OTE9OmTWPAgAFMmzYN0K/x4+npyddff232fbI12+tFJ0fkv1h27oSfO97ko+RQ1MBtN0deO10NjaP8W0GSpLwjP1uy7+TJk6xdu5a7d+/i4+ND3759TRZyzCn521ySHrNsqWBP73AGiasA3PEvQ9cDlVHLhQklSZIKTe3atfNsvzKQA54lCQAhYMoEHeffDead/xKfh6978PrRKjLxkSRJKiBeXl60a9cu3+8jf6tLL7y0NBjyXhoWX56lLVFoAT59iVfWV5AbkEqSJBWgqKgonJyc8v0+sttLeqElJED/15JoteMs3sSTpKgoPacatQfIKV2SJEkFzcPDgwcPHuT7ffLkyc+lS5c4fPgwoaGheXE5SSoQ0dHQo/5Duuw4iTfxxFpY8dKWWjLxkSRJKiRvvPEG+/btIzo6Ol/vY3byo9VqmThxIi4uLlSuXJnGjRszZcoU4/Hly5fTsGFDzp8/nyeBSlJeunQJ+tW8x/tnAylFCtG2NjQ8WQuvtsULOzRJkqQX1ujRo/Hx8aFNmzYcOnQo3+5jVreXVqvllVdeYdu2bVhYWODj40NQUJBJnUaNGtGrVy82bNhAtWrV8iRYScoLR4/CK69Aj+ho7NByq4w9nU5Xx6aMZWGHJkmS9ELr2LEjarWa06dP06RJE0qXLo2np6dxX6/HKYpi9v5eZiU/c+fO5Z9//qFly5YsWbKEcuXKpdv53dPTE29vb7Zt28a4cePMCk6S8tpff8Gbb0JiIvxERaq1sua9v8qjLqYu7NAkSZJeeHv27DH+vxCCqKgooqKiMqybmwkpZiU/ixcvxsnJibVr1xo3HcuIj48Pp0+fNjs4ScpL8+bo+GdQJMmiLCqVijlzVHzwoXthhyVJkiT9Z/fu3QVyH7OSn+DgYBo3bpxl4gNgb2/P7du3zQpMkvKKEPDFF2Ax6QKDiaai+iFNNlbm1VcLOzJJkiTpcc2aNSuQ+5g95kej0Ty1XmRkZLbqSVJ+SUmB/v1h6VJoSBnqK3fpPNmJhjLxkSRJemGZlfx4eHhw5syZLOukpqZy7tw5KlWqZFZgkpRbDx5A19cFO3bq+4VvV3TGa3k9Kte1KuTIJEmSpKwIIdiyZQuHDh0iOjqaevXq0a9fPwCio6O5d+8e3t7eqNXmjdc0a6p7u3btCA8P55dffsm0zqxZs4iOjqZjx45mBSZJuXHjBrxbO5a3dx7DhUTq1YNDh5CJjyRJUhF3+vRpfHx8ePXVV5k0aRK//fYbBw4cMB7fvn07Pj4+bN682ex7mJX8fPbZZ9jb2zNw4ECGDh1qnIsfHx/PyZMnGTVqFKNGjcLZ2ZlBgwaZHZwkmeP8eRjsd5uBl0/hSQLjyoezaxeUKlXYkUmSJElZuX79Oq1btyY0NJT27dszdepUhBAmdTp37oylpSV//PGH2fcxK/kpW7Ysv//+Ow4ODsycOZMmTZqgKArr1q0jICCAqVOnYmdnx/r163F2djY7OEnKqb174Tv/CD6+E4QVghueJXkv6CVsbAo7MkmSJOlpJk2axJ07d/jxxx/ZtGkTn376abo6NjY2+Pn5cezYMbPvY/YKz02bNuX8+fN8/vnnVKtWjWLFiqHRaKhYsSKDBw/m7NmzNG7c2OzAJCmnVq8UrG95iX5Jl1EBt+qXo8fF6mhKyDV8JEmSngVbt26lSpUqDB48OMt6np6eREZGmn2fXG1sWqZMGaZMmWKyrYUkFTQhYPp3WuJGX+B1YgC4/5YXb65wk7uyS5IkPUNu3rzJa6+99tR6iqLkagPUPNnYVJIKi1YLnw9IxWr0aZoRQyoKurE+dF7pLhMfSZKkZ4ytrW22NjUNCwvDycnJ7PvI5Ed6ZiUmwvsdE/H95STVeUC8YoHTfD9aTixT2KFJkiRJZvD19eXEiRPExMRkWufq1aucPn2aOnXqmH0fs7q9WrZsma16VlZWODs74+/vT48ePShTRn4oSXnjzh0Y2PIBb545ixOp3LXU4LelBt6tbAs7NEmSJMlM77zzDvv27aN///6sWLECmydmq6SkpDBw4EBSU1N55513zL6PIp6cQ5YNhk1MDd0KGV1CURRjuaIoWFtb8/PPP/Puu+8+9fqpqans27ePrVu3smfPHi5evEh8fDwlS5akbt26fPjhh1muH7Rjxw6mTZvG0aNHiY+Px8PDg65duzJ69Gjs7Oxy2lyuX7+Om5sbERERuLq65vh8KW+FhcFHzR8w5NopiqEj0s6O1kd9KeUjVxOXJOnZIT9b0tNqtbRu3Zq9e/fi6upKu3bt+O2336hVqxaNGjXizz//5Nq1a7Ru3Zpt27aZfR+zkp+9e/eyadMmfvjhBwICAujZsyeenp4oikJ4eDgrVqzg6NGjDB8+nJo1a7Jr1y4WL16MWq3mwIED1K1bN8vr79ixg5dffhkAFxcX6tSpg62tLUFBQZw7dw6ADz74gLlz56Yb1zF9+nSGDx+Ooig0adKEMmXKsH//fm7dukXlypU5cOBAjqffy2/QouPECejYEe5FaZnGaYqXteCNM1Wxcc7V2H1JkqQCJz9bMvbw4UM+/PBDVq1aleHDla5du7Jw4UKzHmYYCTMcOnRIWFpaiunTp2da58cffxSWlpbi4MGDQgghfvnlF6EoiujZs+dTr79z507RtWtXsW/fvnTHVq1aJdRqtQDE4sWLTY6dPHlSKIoi1Gq12Lx5s7E8Pj5etGrVSgCia9eu2WzlIxEREQIQEREROT5Xyjub/9YJWxud0M/vEmL0JykiNUlb2GFJkiSZRX62ZO3ChQvihx9+EB9//LH46KOPxKRJk0RgYGCeXNus5Kd9+/bC19f3qfV8fX1F+/bthRBC6HQ6UaFCBeHu7m7OLU289957AhCtWrUyKe/WrZsARP/+/dOdEx4eLlQqlQDEhQsXcnQ/+Q1a+ObP1YovlPOiL1eEoggxc2ZhRyRJkpQ7uflsWbNmjWjWrJlwcHAQNjY2okaNGuK7774TKSkpuY7r77//FkCGn7OPS01NFbNnzxaNGjUSDg4OwsLCQpQsWVK0bNlSLFq0SGi1RfePU7Nmex09ehRfX9+n1vP19eXIkSOAftxP1apVuX37tjm3NFGrVi0AIiIijGUpKSn8/fffAPTs2TPdOR4eHjRq1AiAjRs35joGqWAIAV9/Db8NuEsrcZueXGPjrAQ++aSwI5MkSSocQ4cOpXv37hw8eJC6devSrl07rl27xsiRI2nZsiWJiYlmX/vevXu8//77T10qJDk5mVatWvHxxx9z7NgxateuTdeuXalcuTK7d++mT58+dO3aNcNuq6z89ddf6HQ6s+PPLrOSn8TExGytrBgZGUlSUpLxva2tLRYWuR+bcfHiRUC/zYZBaGgoCQkJAPj7+2d4nqE8MDAw1zFI+S81Ffr3h/Hj4TDOLCtWAetpvrz2sdyrQpKkF9Pvv//OjBkzsLOz48iRI/zzzz+sX7+eixcv4uvry4EDBxg3bpzZ1//kk0+IiopiwIABWdabM2cO+/btw8PDg4sXL7Jz505WrVrFwYMHOXr0KMWLF+f3339n9erVObr/a6+9hpubGyNHjuTChQtmt+NpzEp+fHx82L9/v/GpTkaOHDnC/v37qVq1qrHsxo0bud7r69atWyxatAjQD3oyCAsLA8DBwYHixYtneK6bm5tJ3cwkJyfz4MED4ysuLi5XMUs59/Ah9GvxkPULUgCoUAE+C/Sg8TDzF7WSJEl61k2aNAmAUaNGUbt2bWO5s7Mzc+bMAeCnn34iNjY2x9feuHEjy5cvZ/jw4U+dmLRr1y4APv74Y9zd3U2O+fv789ZbbwFw+PDhHMVQu3ZtIiMj+d///kf16tVp2LAhv/76a65Wc86IWcnPwIED0Wq1tGnThnHjxnHhwgUSExNJTEwkODiYL7/8krZt26LT6fjoo48ASEhIIDAwMFeLEqWlpfHOO+8QGxuLr68vH374ofGYIUGxtc18nRfDyPCn/SNOnjwZe3t74+vxBE7Kf7duwfu17vLWwUAmcZb6tbQcOgSVKxd2ZJIkSYXnxo0bxs08Mxre0bhxY9zc3EhOTmbz5s05unZMTAwDBgygcuXKfPPNN0+tb21tna3r5vSBx/Hjxzlz5gxDhw7F2dmZf//9lwEDBlC2bFneffddY9KVW2b1QfXr14/jx48zd+5cJk2aZMxEHyeE4MMPP6Rfv34AhIeH0717d2M2aI4BAwawc+dOSpYsybp167CysjL7WlkZPXo0w4cPN76/ceOGTIByITU1Fa1Wm626YWEwu9Nt3rsUhgUCxzLwx7pESjhY8FgPqiRJUpGhUqmwtLTM9y11DEM2nJycqFChQoZ1/P39iYiIIDAwkB49emT72h999BExMTFs2LAhW4lN+/btWbduHbNnz+bNN980efpz4sQJVq1aRbFixejVq1e2YzCoXr0606ZNY+rUqWzatImFCxeyZcsWli1bxvLly3F3d6dv37707t0bDw+PHF8fcrGx6Zw5c2jXrh0zZszg8OHDxrE9Go2GBg0aMHjwYDp37mysX7VqVRYuXGju7RgyZAjz58/H0dGR7du389JLL5kcN3R1xcfHZ3qNhw8fAlCiRIks76XRaNBoHi2YZ3hSpNVqSUtLA/Tf7CqVCp1OZzI4y1Cu1WpNBnplVq5Wq1EUxXjdx8sN98xOuYWFBUIIk3JFUVCr1elizKw8r9t079497ty5Q3JysvG+kH5RTEN5YqKOezMSeOOSfuyW0toa36nWRCdeJfryo/oqlQqhn6locp2MyhVFMS64mVH5kwPrzCnPqk3ZiVG2SbZJtunZb5OFhQW2traULFkSS0tLY3lWv8sN94uLizPpkXjyM8jAMGTjyW6mx2V3eMfjVq1axbp16xgyZIhxYtDT9OnTh71797JkyRIqVapE48aNKV26NBERERw6dAhfX1/mzp2Lp6dntuN4koWFBZ07d6Zz585ER0ezdOlSFi5cyPnz5/n666+ZMGECqamp5l3b7KiATp060alTJ7RarXEfjpIlS+bJoObHjRgxgpkzZ+Lg4MC2bduMs70eZ/gHvn//PnFxcRmO+zHMDjP3ixEcHGwc6F2qVCm8vb0JCwsz2YTN1dUVV1dXQkNDTfpcvby8KF26NOfOnTMZiV+lShUcHBwIDAw0+eGoUaMGVlZWHD9+3CQGf39/UlJSOHPmjLFMrVYTEBBAbGwswcHBxvJixYrh5+dHTEwMV65cMZbb29vj4+PDzZs3uX79urE8L9ukUqk4efKkyV9EVatWxcrKitOnT5u0yc/Pj5hbyUQOP4fFP//9QumhJuBXPx7Gx3Hp0iVjXWtra6pWrUpMTAzXrl0zlhcvXhxvb29u3rzJrVu3jOUlS5bEw8ODq1evcufOHWO5i4sL5cqV4+LFiyZjutzd3XF2diYoKMhksH7FihUpUaIEp06dMvml5+Pjk2mbUlJSTAbsqVQqatasyYMHD2SbZJtkm56TNhkSmHLlypGUlMThw4fRaDTGpOdpv8uBdD0LX331FePHj+dJeTm8w+DWrVt8/PHHeHt7Z9iLkxmVSsWiRYuoUaMGo0ePNumOsrGxoXXr1nh7e2f7ek9TqlQphg8fzkcffcSYMWOYMWNG7maF5XaufH777LPPBCDs7e3F0aNHM62XnJwsbGxsBCB27dqVYZ0mTZoIQEyaNClHMRjWYggPDxepqakiNTXVuH6BVqs1lj1enpaWlq1ynU4nhBAmZYZynU6X7XIhRLrytLS0DGPMrDwv23T58mURHh4uUlJSnhr79YspYl+DU2I3u8Vu1W5xYcq1Itmm5/HrJNsk2yTblHdtSktLExcvXhRhYWHZatO1a9cEIIKCgkRsbKzxlZSUJDLy7bffCkA0atQow+NCCDFmzBgBiDZt2mRa53GvvvqqUBRF7N6926R84cKFWa7zExsbKzp06CAURRHDhg0ToaGhIj4+Xpw9e1b07NlTAMLDw0Ncu3YtW3E8zeHDh8UHH3wgHBwchEqlEoqiCGdnZ7OvV6STn5EjR2Yr8TF42iKHhpWh5SKH+SslJcX4w5wVnU6IK8eSxN7Kx/SJj2avuLoiuoCilCRJynv37t0TQUFBxuQsKzn9bJk5c6YARM2aNTOtM3jwYAGIN95446nXW7RokQDERx99lO7Y05Kf/v37C0AMHDgww+Nt27YVgHj33XefGkdmbt68KaZMmSKqVKliTHjUarVo166dWL16tUhOTjb72rnqn4qMjOSPP/4gJCSEBw8eZLrB6fz583N87S+++ILvvvvO2NUVEBDw1HNGjRrFunXrWLhwIV27dqVdu3aAfqbZe++9h1arpWvXrlSpUiXH8UjZZ+i+e7zf+0k6HVzcHs+tvmcQkckojpZU2ehLmWZZj8eSJEkqygxjddLS0vJ8CIhhyMbjC/w+KSfDOwwL/h47dozmzZubHDN0DZ44ccJ4bNWqVbi4uKDValm6dClApoOqe/bsyT///MOOHTueGsfjUlJS+P3331m0aBHbt29Hp9MhhMDb25s+ffrQp08fypcvn6NrZsTsr8ysWbP47LPPTAYbGZKfxwenmZP8/Pnnn3z77beAvm949uzZGdZzdnbm+++/N76vXbs2P/zwA8OHD6dDhw40a9aM0qVLs3//fiIjI6lcuTJz587NUSyS+TKb+ZCWBkEr73P343MQl4bKoxh+m2tgX7VYAUcoSZKUt/JzxpdhvOudO3cICwvLcMaXYWzR42sAPc2T45Eed//+ffbu3QtgHLd1+/Zt40SWzCYQ2dvbA3D37t1sxwH6xYvv37+PEAIbGxveeOMN+vXrR9OmTXN0nacy53HRjh07hKIowt7eXowZM0Y0atRIqFQq8csvv4hPP/1UeHl5CZVKJYYNGyYWLVqU4+sbHrc97eXh4ZHh+du3bxft2rUTTk5OQqPRiEqVKonRo0eLBw8emNNc2e2VQ4mJiSIoKEgkJiamO5aUJMTZMzqxt9JRsZvd4kDNEyIh0vxHl5IkSUVJVr//nmTOZ0tAQIAAxMSJE9Md279/vwCERqMR9+/fz1HcT8qq2ys5OVloNBoBiF9++SXD80eNGiUA4ePjk6P7KooiGjZsKH777TcRFxdnVuzZYVby8+qrrwqVSiX+/fdfIYQQffr0ESqVyng8KSlJ9O3bV9jb24vLly/nTaSFSCY/OZPZD398vBCnTglx7JgQR/5IEEffDBYpD9MKKUpJkqS8l9/Jz8aNGwUg7OzsxIkTJ4zlMTExwtfXVwBixIgRJuds2LBBVK5cWbRs2TLb93namB/DGNsyZcqI06dPmxzbsWOHsLa2FoCYMGFCtu8phBDBwcFPrRMTEyOmTZsmqlevnqNrP86sbq+jR49Su3Zt6tWrl+FxjUbDzz//zObNm/nmm2+M21FIL67Ye4KQ9bGoajoA4FKzGG6vViaf1wSTJEl6rnTu3JnBgwczc+ZM6tevT6tWrbC1tWXnzp3cv3+fRo0aMWHCBJNzYmNjCQkJMVluILemT5/OiRMnuHLlCrVr16Z+/fqUL1+eK1euGLvRWrZsyaeffpqj61bOZCl/IQRbt25l/vz5bNq0yez1fQzMSn7u3btnMjjKMLA1MTGRYsX04zY0Gg1NmjRh586duQpQevZFR+oI6RlE2r4YrKdWp8I7zpQpU9hRSZIkPZtmzJhBo0aNmD17NocOHSI1NRVvb29GjRrFsGHD8m33g8eVL1+eU6dOMXPmTP744w/Onj3Lv//+i729Pc2aNaNnz5689957xvWOzBUWFsaCBQtYtGgRN2/eNI4trl27Nu+++675FzbncZGLi4t45ZVXjO8///xzoVKp0j2u6tKliyhWrJjZj6WKCtntlTOGx74JCYni5k0hjh7Vif2vBYvdVnvE5YVRhR1ekVWjRg0BCCsrKxETE1PY4eTKV199lW6MnkqlEg4ODqJevXri22+/zdf+/OwwPNbv3bt3ocZRUHr37i0AsXDhwqfWzejrl53Xk2vF5KdmzZoV+D2zI7+7vV4ESUlJYtmyZaJFixZCrVYbp7mrVCoxcuRIcf78+Vzfw6wnP+7u7iZT7apXr44Qgk2bNhkfWT18+JD9+/fj6upqzi2kZ5wQcPMm3Lunn/1gM7YS5T8vT5mGdoUdWpF07Ngx46rdKSkpLFu2jCFDhhRyVLlXpkwZ45ITqampXLlyhSNHjnDkyBGWLFnC/v37KVWqVCFHKT2pZs2a9O7dO1351q1biYqKws/Pj5o1a6Y77uLiUgDRSc+rEydOMH/+fFatWkVsbCxCCCwsLOjQoQNnzpzh6tWrTJkyJU/uZVby06xZM6ZPn05UVBRlypShY8eO2NraMmbMGG7duoW7uzuLFy/m7t27udrIVHo2JSTA7T0pWGy+hOaLqmhsVFSqpKJYsfxNfLRa2L8fIiOhbFlo0gRy+cS1wBiWgyhfvjw3btxg/vz5z0XyU6VKlXRj/vbt28fLL79MSEgI48ePz3Qpi/zWpUsX6tevb5ySKz1i2E/pSc2bNycqKorOnTtnuP2CJOXUvXv3WLZsGfPnz+fs2bOAfnxPlSpV6NevH++++y6lS5emSZMmXL16Nc/uqzLnpG7dutG8eXNOnToF6HeYnTZtGmlpaUybNo2hQ4dy8uRJPDw8+Prrr/MsWKnou30bJrS9ixh2j7S/Y2BVBFWqQLF8XsJnwwbw9IQWLaBnT/1/PT315UVdQkICK1euBGDp0qXY2dlx9uxZjh07VsiR5Y+mTZsanyr89ddfhRaHvb09VapUoWzZsoUWgyS96MqWLcvQoUM5c+YMtra29OvXj4MHDxIUFMSnn35K6dKl8+W+ZiU/AQEBbN++nbZt2xrL3n//fY4dO8bnn39O//79mTZtGoGBgTg5OeVZsFLRdukSjK12nVePh6KkgFVTB/y+Lk9+j73bsAHeeAMe26MVgBs39OVFPQFau3YtDx48oHr16rRo0YI333wTIN3ioMHBwSiKgqOjY5azNvz9/VEUhT/++MOk/OrVq/Tp0wcXFxesra2pVKkSX331FUlJSTRv3hxFUdizZ0+ety8jNWrUACAqKirD4zdv3mT48OH4+PhgY2ND8eLFCQgI4KeffiItLc2kboMGDVAUhVWrVmV6v59++glFUejSpYuxbNGiRSiKQp8+fXIdw/Dhw1EUhWnTpqW7TtWqVVEUhbp166Y79s0336AoCl9++WW6Y6GhoXz44Yd4e3tjbW2Nvb09TZs2ZdmyZZm28+7duwwdOhQPDw80Gg3u7u4MGjQoxwvN5dSePXtQFCXdKsGPM+yGnlX5r7/+Sp06dbC1tcXBwYEOHTrw77//mhXTzp07ef311ylbtixWVlaULl2aLl26cPjw4QzrX7x4kX79+lGhQgU0Gg12dnZ4eHjQsWNHFi5caFYM0tMZNnd1dXXlr7/+4tdff6VBgwb5f+Ncjxp6AchBaU93+JBODCt2Sb9HF7vFnlf/FQ9jE/L9vmlpQri6CqEfZZT+pShCuLnp6xVVhg13p02bJoQQ4uDBg8Y97RISTP8NGzRoIACxcuXKDK915swZ49obj+8tdP78eeHs7CwAUa5cOdG9e3fRsWNHYWtrKxo3biwaNmyYp4NHDQNmmzVrluFxwwaNbm5u6Y7t3btXODo6CkB4enqKTp06ibZt2xrL2rRpI1JSUoz1582bJwDRtm3bTOOpXbu2AMSff/5pLMtqwHNOY/j7778FINq3b29ynRs3bpgM+L53757JccPXfu/evSbla9asMa6TUqVKFdGlSxfRsmVLYWtrKwDRt2/fdDHfunVLVKpUSQDC0dFRvP7666Jz587CwcFBeHt7i06dOmV7wHNmDIOMv/rqK5Py3bt3Z/n1FkIY/x0yKx82bJhQFEU0btxY9OjRQ1SvXl0AwsLCQmzYsCHTWDL6nh0xYoTx37xu3bqiW7duol69esa9oRYsWGBS/+zZs6JEiRICEJUrVxavv/666Natm2jQoIGws7MTfn5+2fnnEULIAc85VaNGDaEoinFAs5+fn5gxY0a6SR+NGzc2WU8wt8xKfipUqJDlL5rnjfwGzdofa9PEePU5Y+KzuM0lcf78+Sx/+IcMEaJZs9y//PwyT3wef/n55c39hgzJk38yo5CQEAEIS0tLcfv2bWN5lSpVBCCWLFliUv/XX3/N8oN+2LBhGS5yZvjwf+utt0x2jL5+/bqoXLlyns/WeVryY0i2Pv74Y5PyyMhIUbJkSaEoipgzZ45xB20h9AubtWzZUgDi66+/NpbHxsYKGxsboVKpxPXr19Pd6/Tp0xkmhJklP+bE8PDhQ2FpaSlsbW1NNltcvHixAIwz+davX5/hOY8nUmfOnBEajUZYW1ub1BdCv0GzYSG7xYsXmxx74403BCCaNGlisrrvnTt3RL169Yxf46Ka/BQrVkzs3LnT5NjUqVONfwhERZnOFM0s+fnll18EICpWrJhu8b29e/eK4sWLCysrKxEaGmos79u3b6arJickJKRLTrMik5+cO3bsmPjwww+Fvb29MQnSaDSie/fuYuvWrUKn0xWN5MfGxkb06NEjz4Io6uQ3aObmfZ8ifuSk2M1usZ09YkWfyGz98Ddrlr2kpai9svjdbpaRI0cKQHTt2tWk3PBL/8kPkwcPHmT6QZ+SkiJKlSolAHHu3Dlj+b59+wToV4S9c+dOuhg2bdpUIMlPSkqKuHDhgujTp48A/c7UT/51Z/j3GDRoUIbXvX79urC0tBSlSpUSOp3OWN6rVy8BiEmTJqU7Z+jQoQIQn376qUl5ZsmPuTEYnuLs2bMnXVyGJ0MDBgwwHsvsadGbb74pAPH9999neP+jR48KQNSpU8dYdu3aNeN04IymAQcGBhb55Gfo0KEZnufv7y8A8e2332YYy+Pfs1qtVpQrV04A4vjx4xlez/Cz9fgfCB06dBCAOHnyZKbxZ5dMfsyXkJAgFi1aJJo0aWLyNMjNzU04OzvnafJj1mwvDw8PHjx4YM6p0nNCCJj4SRJus8/wEgnEo0Y1sTo9xmY9HsUgg1myZrl/H06ffno9Pz9wcMj9/fIqbtDv+rx48WIA+vXrZ3Ls3XffZcyYMezbt4/Lly/j7e0NQPHixXnjjTdYsmQJS5YsYfTo0cZz/v77b6Kjo6lbty7VqlUzlhs2JWzXrl2GY/A6duyIg4MD9+/fz7vGPXbvjMZ5vPrqq6xbty7dYmx///03gHHc05PKly9PpUqVCAoK4uLFi7z00ksA9O3bl6VLl7J48WKTf5PU1FSWL18OpP83zoy5MbRu3Zr9+/ezY8cOmjVrBujHnVSsWJEOHTpQrtz/27vvsCiurw/g3y3s0kFEUOlNsFIEGyiIaJAIRtFoRAMmpqjRaGJsiTUm0cQkluSnKaixx95LLKCosYIFUTEBEQSVDtLZPe8fvDth2V16536eZx/xTjszs7N79s69dzrLPeFa9rePjw9XJpVKcfLkyUq37+rqCm1tbURFRaGwsBDq6uq4ePEipFIpevfujW7duiks4+TkhF69enHDKTRHyrrWA2XXws2bNxEeHo6FCxdWuo6oqCgkJyfDxsYGvXv3VjqPrF3SlStXuLI+ffrgxIkTmDp1KpYtWwZPT0+oq6vXbkeYWtPQ0EBwcDCCg4Px+PFjhIaGYuvWrUj6/wadPB4P7u7uCA4Oxrhx4+rWU7M2GdOiRYtIR0dHrpq+NWPZubyiIqJZfjm0D5cpDGG0j3+Z/t7x34B1NfnlU1eyNj88Xstr83Po0CECQCYmJlSqJEBZG42FCxfKlYeHhxMA6tKli9L5N2zYIFf+wQcfKK35KM/R0bFBan6MjY0pODiYgoODaezYsdSlSxful/7cuXMVltPU1OSmV/W6dOkSt5xUKiVra2sCQJcvX+bKDxw4QACob9++CttSVfNT2xhkbbX69etHRGXtrADQ1KlTiei/WqAnT54QEXG3r8rfmnn58mW1tw2Aq/1buXIlAaAxY8aoPCcjR45s1jU/qh7EefToUQIUH5CprOZnz5491T52tra23HJ5eXnk4+PDTVNTUyNXV1f65JNP6Pr161UfmHJYzU/9Ki0tpcOHD5O/vz8JhUKuNkhDQ4PGjRtX6/XWquZnwYIFOH36NIYNG4aff/4ZAwYMqM1qmBYoJweY45WBUVHR0IAUSSItuJ3rCXuPpvmVJBAAa9eW9eri8cpSHhlZhcOaNc1zvB9Zb67CwkKupqC8Z8+eASjrlbR8+XJumPhBgwbBxsYGsbGxuHLlCgYMGICXL1/ixIkTUFdXVzm2lrIamOpMqwtl4/ysX78eM2fOxLfffgtPT0/4+flx06RSKQBgzJgx0NLSqnTd7du35/6W9dpavHgxtmzZwn0myXrpTJ48udox1zaGPn36QFdXFzdu3EB2djZXszN06FAAZTU827Ztw5kzZxAQEIDo6GgYGRmhZ8+eCtsGVNeElCcWi6u9X02p/H7VFpW/uKvYTseOHeV6IytjaGjI/a2pqYkzZ87gxo0bOHXqFK5cuYIrV67g5s2b+OGHHzBt2rQmG4+qrRMIBAgICEBAQACeP3+OzZs3Y/Pmzfjnn3+wd+/eSnt5Vqo2GdPgwYOpf//+XAbWsWNH6tevHw0ePFjhVZOnyDZXLDsvk5RE1KsXkTVy6Rgu0q+6UZTyT4nCfI1Z8yOzf79iry8zs7Ly5ig5OZkEAkG1f6UeO3ZMbvkvv/ySANCUKVOIiOj7778nADRhwgSFbS1fvpwA0NixY1XGI+vF1FgNnidOnEhAWc+a8o2QZb2Vbty4UeNtJiQkEJ/PJ11dXcrPz6fnz5+TUCgkDQ0NpbUKqmp+6hKDv78/AaCDBw+Sv78/CQQCroeXrOfXuHHjaMeOHQRAoe1kaWkpaWhoEABKTU2t9na3bdtGAMjV1VXlPLLavYao+ZHVerm4uChdLi4ursqan6ioKKXLrl+/ngCQj4+P0ljKv2dlcXTv3r1G+6VMSUkJ7d27lzsf58+fr9ZyrOancYSHh9Pbb79d6+VrNc5PeHg4N/YCEeHFixe4du0awsPDlb6Ylu/+faB/f+DuXSAO2jjg6Yy3Enqho02tKg/r3ejRwJMnQFgYsHNn2b/x8WXlzdGWLVsgkUjQt29fUFnHA6WvuXPnAlAc8yckJAR8Ph979uxBfn5+pTUcgwYNAlD2aILMzEyF6SdPnlRa3pBWrVoFDQ0NPHr0CNu2bePKhw8fDgDYs2dPjddpbm6OIUOGICcnBwcOHMD27dtRWlqK0aNH16htQF1ikLXfOXnyJC5cuABXV1fo/39js86dO6Nr1644d+4czpw5Ize/jEAg4GqKarL9QYMGgcfjITIyEg8fPlSYfufOnQZt72NiYgIAiIuL48ZtKU/Wjqoy5d8HysorG0NIxs3NDYaGhoiJicH9+/ernL8yQqEQY8aM4WqQZIP6Ms2Dp6cn12ayVmqbcdXk1dK19ew87IyE5oseUg9kEkA0dWrlbWiaouanpbG1tSUA9L///a/S+aKjo7k2CBXb2L322msEgD7++GMCQObm5nLdsmWkUin3qz8oKEiuK/azZ8+oa9eu3K/vijU/Bw4cIHt7+xrX4FZV80NU9kBkAGRtbc3V/iQmJpK+vj4JBAJavXq1XKwycXFxtG3bNqXr3LVrFwGgIUOGUPfu3QkAnT17Vum8qmp+6hKDrJ2PbIyeL774Qm76jBkz5KYnJCQorOPWrVskEolIU1OTtmzZovSc3rt3T6Eb/OjRowkAeXl5UXZ2NleekZHBDS2ABqr5Ifqvxmz58uVy5WFhYVzNorKvHFm5hoaGwvvvhx9+IACko6NDKSkpSmOpuIyspsjOzo4iIiIUtldaWkrnzp2jv//+myv7+eefFR7MTVQ27IGpqSkBUDjeqrCan5aBDXJYDW35DbprF1GwIJ7CEEb7cYlWLS2hcr17lWLJT+VkDZbFYjFlZGRUOb9sjJ6KXZ93794td2ts8eLFKtdx7949MjAwIKCsgfWbb75JI0aMIC0tLXJ3d+cGTyzfWJjovwTBwsKiRvtYneQnIyOD9PX1CQD9+uuvXPmFCxe4ARmNjIzI29ubgoKCaMSIEWRjY0OA8gbMRGXvvfJftJaWlnLd0ZXtm6pBDmsbg6yrNaA4eOHhw4e5aXZ2diqPzZ49e7iG16ampjRs2DAKCgqi4cOHc1/GFRt7pqSkcLEZGBjQ6NGjadSoUY0yyCER0f79+4nH4xFQNozB2LFjqXfv3sTj8Wjx4sVVJj+zZs0iHo9HgwYNorfeeotrEC4QCGjv3r0qY1F2q/azzz7j1tu9e3caOXIkjR8/nry8vLj3XPmOAbIfB1ZWVuTv709BQUE0bNgw7paXt7e33O3ZyrDkp2VgyU81tMU3qFRKtHp1WdsZMUrpB14U7f00reoFiSU/VZH1+qmsZ055a9asIUCxt0thYSGX0PB4PIqLi6t0PfHx8TRp0iQyMjIikUhENjY2tHDhQsrPz+d6Sj169EhumYZMfoiIvvnmG2795WtYXrx4QYsWLSIXFxduUDpTU1MaMGAALVmyhO7evatyndOmTeO++JR9SVfcN2XJT11ikJ3fioMXEpUNyCgUCgn4rxeYKvHx8TR79mzq0aMHaWlpkbq6OllYWJCXlxetXLmS/vnnH4Vl0tLSaMaMGWRqasrF++GHH1JqaioFBwc3aPJDVDZ2kbu7O2lqapKWlhb169eP/vzzTyKqurcXEdGGDRvIycmJNDQ0SFdXl3x9fRUS8oqxqGqndvnyZQoKCiILCwsSi8Wko6NDXbp0oTfeeIN+//13uR8ex44do6lTp5KzszN16NCBO3ZeXl70xx9/KJzHyrDkp2XgEVWjCb0KRISTJ0/iypUrSE1NRd++fbmxNFJTU5GZmQkbGxuul0pLlZSUBDMzMyQmJsLU1LSpw2lwEgnw+XuFWLVZDIAHXV3gwH7CEJ/q9QgqLCxEfHw8rKys2FgZLUB8fDxsbW2ho6ODjIwM8Pm1agrIMLUi62lYh6+iZqUmn39t7bulOal1a9U7d+5g3LhxePz4MYgIPB4PJSUlXPJz5swZTJo0CYcOHYK/v3+9Bcw0rIICYN5rmRgWEY3nMMVZEyucOAH06tUwXaGZxpGXl4cnT57IDX4IlD3sNCgoCFKpFMHBwSzxYRimTahV8pOUlAQfHx+kp6fDz88PXl5eXK8UmTfeeANqamo4fPgwS35aiPR0YNGAFxgV+xBqIHhoZmH5BSnMbdgXYkuXmpqKHj16wMbGBl26dIGuri6ePn2KyMhIFBUVwdHREV9++WVTh8kwDNMoapX8fP3110hPT8eaNWswc+ZMAFBIfjQ1NeHo6IgbN27UPUqmwcXFEdb2fYo30+IBANEdOmDCXQcYdGSJT2tgaGiIOXPm4Pz587hx4waysrKgqamJXr16ITAwEDNmzICmpmZTh8kwDNMoapX8nDp1Cg4ODlzio4qlpSXCwsJqFRjTeG5ek+Lg4H8wqiAZAHDH3hQfRNlAXYPd6mottLW18d133zV1GAyjoLW09WFallr9rE9OTpYbkl0VHo/HHoDazJ08KMF59/sYWpAMKYCYIbaYEWPLEh+GYRim1apV8qOlpYXU1NQq54uPj1f6FGmmedjyQzESRt9GH0k6isBH4pTumHbWFKzNK8MwDNOa1eprrmfPnrh16xbS0tJUzpOQkIA7d+6gd+/etQ6OaRhEwKoZ+RB9GgkH5CIbQhR944jg3zo0dWgMwzAM0+BqlfxMnDgRubm5mDJlCvLz8xWmFxcXY9q0aSgpKcHEiRPrHCRTf0pKgAX+2XD4KRKdUYjnfHUY7nJBwPzqP/uIYRiGYVqyWjV4njx5Mnbs2IEjR47AwcEBvr6+AMrG/pk5cyaOHDmCp0+fwsfHB+PGjavXgJnae/UKmPhGCaacuwttSBAn1kG/8z3RbYCoqUNjGIZhmEZTq+RHIBDg6NGj+OCDD7B79278/vvvAICoqChERUUBAAIDA7knTTNN7/lz4PXXgchINeSiC0bpvURgZDd0sm7Zo28zDMMwTE3VeoRnbW1t7NixA4sWLcKJEycQFxcHqVQKMzMzDB8+HE5OTvUYJlMXDx8Q3hpWjNtJYgCAeLgxgv80go4O69HFMAzDtD21Tn5kHBwc4ODgUB+xMA3g0nkJLvo+xPySHEyHC0ZNEWPDBkAoZIkPwzAM0zbVqsHz0aNHIZVK6zsWpp7t3w+8MVwK05JXMEAxlgXl4tdfAWGdU16GYRiGablqlfyMHDkSZmZmmDdvHh48eFDfMTH1YN06YOxYIL1YDQv5vZA2txembzcEj1X4MAzDtHh79+6Fl5cX2rVrBy0tLTg6OuLbb79FSUlJndd94sQJ8Hg88Hg8+Pj4VDn/xYsXMX78eJiamkIsFsPQ0BC9e/fG7Nmz6yWehlCr5MfFxQUpKSn47rvv0KNHDwwYMAC//fYbG825GZBKgRWTcnDi4xQQAdraQOgJDby1ql1Th8ZUYGlpyX3A8Hg88Pl86OjowNTUFIMHD8acOXNw/fr1pg6zyXl5eYHH4yE8PLypQ1EpJCRE7lwqe73xxhtyyzx69Ajr169HSEgIevbsCaFQCB6PhxUrVtQpluzsbKxYsQJ9+/aFnp4e1NTUYGxsjJ49e2LSpEn45ZdfkJeXV6dtME1r1qxZePPNN3H58mX06dMHvr6+ePr0KebNmwdvb28UFBTUet2ZmZl47733wKvGL2UiwqxZs+Dp6YkDBw7AysoKgYGBcHFxwcuXL7FmzRoUFRXVOpaGVKsbIDdv3kR0dDQ2bdqEHTt24OrVq7h27RpmzZqFwMBAhISEwNvbu75jZapQVAQsGpqOwRH30R9SSNqJseqsAVxcmjoypjLu7u6wtbUFABQUFCAtLQ1RUVEIDw/H999/D09PT2zatAnW1tb1sr0nT57AysoKFhYWePLkSb2ss7aWLl2KZcuWYcmSJVi6dGmTxlIfbGxs4OHhoXSaS4ULccOGDVi7dm29bv/Ro0fw8fFBUlISxGIx+vbti86dO6OwsBAPHjzA9u3bsX37dri7u6NHjx71um2mcRw6dAhr166FtrY2Lly4wL2v0tLS4O3tjUuXLmHRokVYvXp1rdY/Y8YMvHjxAh9++CE2bNhQ6bxLly7F2rVrMWDAAOzcuRMWFhZy02/cuAF1dfVaxdHgqI5KSkro4MGDFBAQQGpqasTj8YjP55OlpSUtW7aMnjx5UtdNNLnExEQCQImJiU0dikoZGUSf2D2jswijMITRz5q36d+7JU0SS0FBAcXExFBBQUGTbL+lsLCwIAC0efNmhWlSqZSOHz9OdnZ2BICMjY0pLi6uXrYbHx9PAMjCwqJe1lcXS5YsIQC0ZMkSlfMkJCTQgwcPKC8vr/ECq6Hg4GACQMHBwdVe5rfffqM5c+bQjh076MGDBzRp0iQCQF9++WWt43B1dSUANHjwYHr58qXC9ISEBFq+fDnFx8fXehtM5Wry+Veb7xY3NzcCQCtWrFCYFhERQQBILBZTVlZWjeImIjpw4AABoM8++4w2b95MAGjIkCFK53348CEJhUIyNjamzMzMGm+rqdX5KU5CoRBvvPEGDh8+jGfPnmH16tXo1q0bEhISsGzZMu4XLdNwEhII33aJg//jWAgARBp1xLi4nrDu2fZaNmeczcD1bteRcTajqUOpEx6PBz8/P1y/fh12dnZ48eIFpkyZ0tRhNQlzc3M4ODhAU1OzqUOpV1OmTMF3332HCRMmwMHBAfw6PlTv33//xc2bNwEAGzduRIcOio+rMTc3x6JFi2BpaVmnbTFN49mzZ7hx4wYAYMKECQrTPTw8YGZmhqKiIpw4caJG605LS8OHH34Ie3t7LF++vMr5N2zYgNLSUrz33nvQ19ev0baag3p9hGWHDh3wySef4Pr16/j4449BRKxXWAO7fVOKbV0f4rW0pwCA610tMPWJPdobt72nkxIR4hfGI/9BPuIXxoOImjqkOtPX18eaNWsAAOfPn8etW7cU5iktLcXvv/8OLy8vGBgYQCwWw8rKClOnTkViYqLcvCEhIbCysgJQ9vy9iu1SKrp16xaCgoJgbm4OsVgMAwMDvPbaa5V+sJaWlmLTpk3w8fGBoaEhxGIxTE1N4ePjg/Xr13Pz8Xg8LFu2DACwbNkyuThCQkK4+Spr81NaWoqNGzdiwIAB0NPTg7q6Ouzs7DBz5kw8e/ZMaXzl93X//v3w8PCArq4utLS04O7uXuMvjebixYsX3N9GRka1Wsf58+cxduxYruFqhw4d4ObmhiVLliA9PV1h/tOnT2PEiBEwMjKCSCRC586dMW7cOC4Jq6j8uYyIiIC/vz86dOgAPp+PLVu2cPMVFBTg+++/R79+/aCvrw91dXXY29tj7ty5SuNoK2SDCBsYGHDXcUWurq5y81bX1KlTkZaWhtDQ0Grdqjp9+jQAYNCgQcjKysIvv/yC6dOnY8aMGfjll18qffZnc1CvVQNXr17F5s2bsWfPHq7xc2t6qrtEIkFpaSkAgM/ng8/nQyqVyiV4snKJRCL35auqXCAQgMfjcestXy7bpqrysGOlePDmA3iUZEMC4O6QLph1wgh8vgSlpWUf8gKBQCFGVeX1tU+yv8sfL2X7JM2XcusBoJAoCwQChQSaJ+ZBTawGqVSK0pJSoAgAHxBoCJB9Nhs5kTmACMi5k4OXR17CwNuA26fyMcoaGHPHVwTwhWX7wyMeSvJKAB7A1+DX+TyVJxQKQUSQSCRQU1ODSPTfo0VUnafXXnsNHTt2REZGBs6ePQtnZ2dun3JycjB27FhcvHgRGhoacHJygrGxMWJiYrBp0yYcPnwYx44dg4uLCyQSCTw8PFBQUIBDhw5BJBIhMDCQixUoSyZk/1+/fj3mzZsHqVQKR0dH9O3bF8+fP8eVK1cQHh6OL774AgsWLJDbp5ycHAQGBuLy5csAytozmZqa4sWLF4iJicHFixcxY8YMSKVSvPPOO7h79y7u3r2LHj16oGfPntx56d+/P0pLS7n3hpqaGohI7vorKSnByJEjERYWBnV1dXh6ekJLSwuXL1/GL7/8gv379+Pw4cNwcnKSOx+yY7506VIsX74cAwYMgL+/P2JjY3Hz5k2MHj0au3btwhtvvCF3/iq7nmTnXCAQ1PozQraeiu+z6r73TE1NIRKJUFxcjLVr1+Lzzz9X+d5Ttk+ffPIJ18ajV69eGDhwIHJzc/HPP/9g5cqV8PLygqenJ7dPy5Ytw8qVK8Hj8dCnTx+Ympri8ePHOHToEI4ePYqffvoJISEhcvsqFAohEomwd+9ebNy4ET179sRrr72GzMxMiMViEBGSk5MREBCA6OhoGBgYoH///tDQ0EBUVBTWrl2LQ4cO4fTp0zAzM6tynxrzc092niQSCaRSKff5V9lnhGz53NxcuQ5DYrEYYrEYFcXHxwMoq8FTxczMTG7e6ti9ezf27duHjz/+GO7u7lXOX1xcjEePHnHbmThxIl6+fCk3z5w5c/Dbb79h/Pjx1Y6jMdU5+UlJScHWrVuxZcsWxMbGgojA5/MxbNgwTJ48WaGHQ0v28OFDpKSkACir5bKxsUF8fDxSU1O5eUxNTWFqaorY2FhkZ2dz5dbW1jAyMkJ0dLRcS3wHBwfo6+sjKipK7uLo1asXRCKRwi8oV1dXFBcX49TWOxAtLkavEkKpGvBkci9MXsVHZOR/82toaMDR0RFpaWmIi4vjyvX09NC1a1ckJycjKSmJK6+vfZI1zL13755c7BX3Kf1Y2S84ze80QbqEgg/+WwevmAfN7zQhsZag8K1Crry9S3v0G90PaWlpeHj5IXJv5ULYXghzX3PkL8pHiUcJSjzKulbevHETwt+EEB8Xo+j1IpQ6/ffloRahBtFFEQrfKoTEWgKtHlpQt1SHtbU11GLUcHX3VfAsedD30q/Tebp79y5XJhAI4ObmhuzsbDx8+BAhISEoKCiAhoYGAKg8TykpKZg3bx7S0tKgq6uL+Ph47jz99ddf6Nu3LwICAuDt7Y3u3bvjwYMHyM7ORnx8PO7fv4/Fixfj8OHDiI6ORo8ePWBjYwM7OzuEh4djy5YtuHHjBrdPN2/eRK9evXDx4kW8fPkSCxYsgKurKwwMDLh9unz5Mq5du4bCwkL89ddf8PPz4/bp5s2bcHd3h7u7O6ZMmQJNTU1un4iI+4BMTk7Ge++9h9jYWMTGxqJTp06YPn06/v33X+69d/PmTZiamgIAxowZg/z8fO44W1tb44cffoClpSWWLFnCfUE6ODhAS0sLv//+O549e4a//voLxcXFcHJy4s7TZ599VvYe4/Fw5coV9OrViztPsbGxiI6Oxvz58zF48GA8fPiQOx+VXU9AWaLn5ubGxVjT60l2m6pTp05y76eavPdWr16NOXPm4KeffoJYLIaxsTH09PTQrl07DB48mDtPFfcpNDQU2traWLhwIVxdXWFtbY2uXbsiKSkJSUlJyMrKAgDuvXfixAlIJBLMmzcPbm5ucHZ2hqmpKR48eIDo6GjcuXMH8fHxuHXrFtzc3LjPiNdffx39+vXDrl27sH79eri5ucntU35+PoKCgjB8+HC8//776N69O4RCIVxdXVFQUIC9e/ciLi4Ohw4dgoeHh9z1VJ3z1JCfe7LzdO/ePbx69QrZ2dng8/lVfkYAQLdu3eSmqeoAkJubCwDQ0tJSmCajra0NANXuff38+XNMnz4dNjY2+Prrr6u1TEZGBpe4ffTRR+jatSv27NkDFxcXJCcnY+XKldiyZQsmTpwIExMTDBw4sFrrbVS1aShUVFREf/75Jw0fPpyEQiHx+Xzi8Xhka2tLK1asoKSkpNq2QWqWZI3Snjx5QiUlJVRSUkISiYSIiCQSCVdWvry0tLRa5VKplIhIrkxWLpVKFcolEimtmZFDe3CZwhBG+3iXaf/KTCIihflLS0uVxqiqvL72KT8/n2JiYujVq1eV7tN50fmyF87Ted75//7//68whNF5vnxZyp4ULsbkPcl0XnSebg65SaknU8vmF1RYj/D/1yOsUC74/3K1sv8n/JzA7VNGWAadVztPVx2v1vo8qSovf55sbW1JJBJxDZ4rO09BQUEkEonI39+fO+73798nsVhMFhYWlJmZqfR8+Pv7E5/Pp6NHj3Ll//77L4lEIrK0tFS5T3379iWRSET79u1Tuk979uwhkUhEb775JrdPkZGRJBKJSFdXl54+fVqt997SpUtJJBLR0qVLVb73PD09SU1Njc6fP8+V5+Xlkba2NqmpqdHhw4cVzlNOTg6ZmpqSSCSiHTt2yMUuEolIJBLR+vXrFc5TXl4edejQgQBQQkJCta+n4OBgEggE3LpFIhEJhUICQEKhkEQiUZXXTUhICNeQtbafEZmZmTRx4kTi8/lysYhEIjI1NaUFCxZQamqqXOwlJSVkbGxMIpGI9u/fX63PiKFDh5JIJKI5c+Yo3aeRI0eSSCSi999/X658yJAhJBKJuEa0FffpxIkTBIDc3NyosLBQYV+LiorI2dmZRCIR3blzp1l97snO06tXryg6Opr7/KvsM+Lp06cEgGJiYig7O5t7FRYWkjJfffUVASB3d3el04mIFi5cSABo2LBhKucpz9/fn3g8HoWFhcmVV9bgOTk5mQAQANLV1VXauH748OEEgLy9vasVR2OrVc1Pp06dkJWVBSKCpqYmxowZg3feeQeDBg2qj3ys2RIIBBBWGB5ZVgWqbF5V61Cm4nqVlZeWAstHZsDt2H1oQYJEvibMd/WC55tl92d5PJ7S9aiKsabl1d0nWfW8suNVfp8GZdT8/cIT87gYjUcZwyjDCMQj3PG6AwgAnoQHyH5ICgBtR204XXCqcswKnogHvrBsn/UH6mNQ5iCABwiE8vtWnfNUVbnsPJWUlHC//GT7pOp8yOaVSCTcPCdPnkRRURF8fHzkGhyWPx8DBw7E0aNHceXKFYwYMYJbX3FxMffLrWKMaWlpuH79OtTV1eHv768wXSgUwsvLC8XFxYiIiOD2SVbL4u/vz1W9V/UeIyK5WFTNX1JSIvf+vnr1Kl69egUDAwMEBAQozK+jo4PAwECsXbsWYWFhXONQoVDIHfMRI0Zw7wvZeoVCIUxNTZGamork5GSltxdUxSiRSGBpaamyq3vF41jxupEdA/r/20NVLa+sXF9fH9u2bcPy5ctx6NAhXLlyBZGRkYiLi0NSUhK++eYb7NixAxcuXOAaPV+7dg0vXryAoaEhRo0aJXetKNvX0tJSREREoLi4GG+//bbc9mX7FBISgsOHD+P8+fNy5aWlpSguLkZgYKDSfZK1twoICFB620ckEqF///6IiorC1atX0atXr2bzuVe+nM/nK3z+qfosAMrer7q6ukrXV56Ojg4AVDpO06tXrwCgWuv7448/cPToUUydOhVeXl5Vzl8xDgAYPXq00sb106ZNw8mTJ7n3Svlb/M1BrZKfzMxM9O/fH++88w7GjRvHVbMxDScvD3jrLUB0LB9ekOCBWA8Dw3qgR3+1pg6t1gRadXuiPF/IB4RAxukM5N7IVZxBAryKfIWcyzkweK36bc94Al6dY6tvssaD5dvQyar0Q0NDERoaWuny5avzqxIfX9ZYvKCgQOkXkKr1JiQkAECjPOtP1phZVaNPoGzMnfLzVqSq3YTsS6OwsFDp9Mp4eHjINdxtKlZWVpg9ezZmz54NoOzchIaG4ttvv8XTp08xffp0HD9+nJsGAPb29tUa2C49PZ07NqqOf1XHXlVvM9l7etGiRVi0aFGlcdTkPd1ayI5bxY4M5cmmVadH38GDBwGUjcdTMfl5/vw5gLJOD7Jpu3fvRseOHaGtrY0OHTogNTVV5fhjsvKSkhKkpaWhc+fOVcbTmGqV/Dx48AD29vaVzpOeno6tW7di06ZNCm0/mJp5+RLw9wfKBvs1hZ65EMvCjWBq1fZ6dFVERIhfFF/Wb1FZx0I+EL8oHu2GtavWB3tzRERcz42ePXty5bLGmU5OTnB0dKx0HX379q329mTr1dbW5n6ht0Z17VreklhYWGD58uVo164dPvnkE/z1119y7c0am6rtyt57Hh4eXAKlSvfu3es9rubO2dkZQNn3a3x8vNLkU9a2qOKgmpVR1TsPALKysnDhwgUA8j8IevfujVOnTqns1VW+vDlWkNQq+VGV+BARTp06hdDQUBw7dqzZPtOjJXn8UIqfBzzF/UwTAGoYOhT4cV9HVKNGs02gYkLh00LliQ8ASIHCxEJQMXG3zFqaEydOIDMzEwAwbNgwrlx2a8nd3R0//fRTvW1Ptl4ej4dNmzZVO0mQ1aSUb3zaUExMTABU3qNFVosgm5f57/1TWlqKrKwsaGhocOdN1mGlqh8J7du3h1gsRlFREeLi4tCrVy+FeWp77GXvvZEjR2LOnDk1WrYtMDU1hZubG27cuIGdO3cq9Oi7dOkSEhMTIRaL4efnV+X6Dh06pHLali1bMHnyZAwZMgRnz55VmD527FicOnUK58+fh1QqVficOHPmDICyfKE6t+AaW7389ImPj8eiRYtgbm6OESNG4MCBAyguLoazszN+/PHH+thEm3TtGrDNKRZvZD7BUsTg7UmE48fBEp9y+GI+et/ojd63Knnd6A2+uGX+ys/OzuZuXQwdOhROTk7ctOHDhwMAjhw5UqNbNLJ77xW7Tst07twZvXr1Qm5uLk6dOlXt9fr6+gIoS9aSk5PrJRZVXF1doa2tjYyMDBw5ckRhekFBAXbv3g0AGDx4cI3W3VJRuW7Xqjx9WjYemOzhk0DZsTQ0NERqamqlX4YyQqGQa9ek6hbfpk2bANT82Mve03v37m0V43Q1hIULFwIAVq5cicjISK48PT0d06ZNA1DWA0vWCxEou73l4OCAIUOG1FscEydOhI2NDaKjo7F48WK5YQLCwsLwww8/AABmzpxZb9usV7VtKV1YWEjbt2+nwYMHk0Ag4Hp88fl8mjdvHt2/f7+ObbGbj6Z4vMXhw0QaGkQ2yKH9uERr3kyl/+9M0Oyxx1tUT1WPtzhx4gR16dKFAFCnTp2UPiomMDCQANDw4cOVPrLg1atXtH37dnr+/DlXVlxcTCKRiAQCAaWnpyuN7ciRIwSAjIyM6MiRI0rju3r1Kp0+fVqufOTIkQSAXF1dKSEhQW5aSUkJHT58WK7sjz/+IAD0xhtvKI2DiMjT05MAKPRGmTdvHgEgW1tbuWNTXFxM7733HgEgKysrKioqklsO/99Lpabbq0xtHm+hah21fbzF7du3ycvLiw4cOKCwz7LpsselTJgwQW7ajz/+SADI0NCQLly4oLDs9evX5T7/ZL2y1NXV6ezZs3LzynoJqampUXR0tNy0qo6tRCLhHt8QHBystBdRRkYGbdiwges92dw09OMtiIhmzpzJHWNfX18KDAwkfX19ridYfn6+3Pyyc1KTR9pU9XgLIqI7d+6QgYEBASAbGxsKDAykfv36EZ/P586htJl+cdU4+bl58yZNnTqV2rVrxyU8ampqNHLkSLKysiI+n98QcTapxk5+Nq4rJT6fCCDi84l+XV/aKNutLyz5qR5Z8uPu7k7BwcEUHBxM48ePJx8fH+4DBQB5eXmpfK5XTk4ODRkyhACQSCQiNzc3evPNN2ns2LHk5uZGIpGIANCDBw/klhszZgwBIDMzM3rrrbfo3XffpXfffVdunrVr13LdtW1tben111+nCRMm0NChQ8nIyIgA0Lx58+SWycjIoH79+nHxeHl50YQJE8jb25vrQl7e8+fPSUtLizsOISEh9O6779KmTZu4eVR9YRYWFnL7rqGhQX5+fjRu3DgyNzcnANS+fXu6efOmwjFrLsnPrVu3qG/fvtzL0NCQAJCpqalceXJycrXWFxUVxe2blpYWeXh40Lhx42jUqFHk5OTETXNyclJIKqRSKX344YfcPM7OzjR+/Hjy8/Mja2trpcfjiy++IADE4/HIw8ODJkyYQC4uLgSABAIBhYaGKsRYnWP77NkzLl4tLS0aMGAAjR8/nkaPHk1OTk4kEAgIQLP9fGmM5IeI6M8//6RBgwaRrq4uaWhoUI8ePWjlypVKE9+GSn6Iyrq9T58+nSwtLUkkEpG+vj4NHjyYdu3aVdNdalTVSn4yMjJo3bp15OjoSHw+n0t6unbtSt999x29ePGCiIg8PDxY8lMHUinRqomZtAeXqTuySFOT6OjRBt1kg2DJT/XIkp/yLy0tLercuTN5enrSp59+StevX69yPRKJhHbu3El+fn5kbGxMampq1L59e+rRowdNnjyZDh48SMXFxXLLpKen0wcffEDm5uakpqamMiG4d+8evf/++2RnZ0fq6uqkqalJ1tbW9Nprr9G6devo2bNnCssUFRXRhg0baODAgaSvr8+NMTN06FD6+eefFea/ePEi+fj4cD+oKiYRlX1hlpSU0P/+9z/q168f6ejokEgkIhsbG5oxY4bK8caaS/ITFhamcP6Vvar7ENKSkhK6cOECLV68mLy8vMja2po0NTVJJBJR586dydfXl3799VeF90J5J0+epJEjR3Lvow4dOlCfPn1o2bJlSmsJT548SX5+ftS+fXsSCoXUsWNHGjt2LF27dk3p+qt7bAsLC2njxo00ePBgbt1GRkbk5ORE06dPV6hxbE4aK/lh6oZHVPWNVXV1dZSUlICIoK2tjXHjxuGdd95B//795eYbOHAgrly5ojCMd0uXlJQEMzMzJCYmciPO1rfiYmCFz0t4RDyACIRbovYYGNETffo0yOYaVGFhIdcToTrPiGEYhmktavL51xjfLYxy1ertVVxcDB6PB1NTU2zbtg2enp4NHVebkpVF+M4tCUP/+RcAEKVliICrXWHXo4kDYxiGYZhWqFpdYHr27AkiQlJSEry9veHk5IR169a16afr1pekp4S1tv9wic+VjiYI+qc77Ho0r0H2GIZhGKa1qFbyc+fOHVy/fh3vv/8+dHR0cPfuXcyePRsmJiYYN24cTp8+zbolVkEiAcLDgV27yv6VSIDomxLssr8Pz/SyUVAvdrfBx//YwqhjyxyPhmEYhmFagmoPfuLq6oqNGzciJSUFmzdvhru7O4qLi7F37174+fnBwsKiUQY3a4kOHAAsLYFPB2egaMJ1fDo4A12MixHR9w7cCtNQDB7+HtoNn98xg5YWS3wYhmEYpiHVeOQ3DQ0NBAcH4+LFi3j06BHmzp0LY2NjJCUlcbfB3N3d8euvvyI7O7veA25pDhwAxowBkpII7yEelsjHNPyLZemR6CrNQS6E+Od9R8w/bQQVz8ljGIZhGKYe1WnYWzs7O6xcuRKJiYk4dOgQRowYAT6fj7///htTp05Fp06dMH78+PqKtcWRSICPPwaIADdkwgFlD9+0QR5MUYjnEONzPWd88D99tNDHTjEMwzBMi1MvY/4LBAIEBATgyJEjSExMxFdffQUbGxsUFhZi79699bGJFikiAkhKAgDCO4hH+QEACsHHdDjjXrYWIiKaKMAGxtqBMQzT1rDPvZah3h941LFjRyxYsACxsbEICwvDxIkT63sTLUZKStm/slqf8ne11CGFDfLl5mstZA+4a23jPTEMw1RF9rlX3QcCM02jQc+Op6cn/vjjj1ot++jRI6xfvx4hISHo2bMnhEIheDweVqxYUeWyZ8+ehZ+fHwwNDaGhoQEHBwd8/vnnePXqVa1iqa1OnQBltT4AIAHwDuIB0P/P13qoqalBIBCgoKCgqUNhGIZpVLm5uVBTU4OamlpTh8JUolqDHDaFDRs2YO3atTVe7scff8Qnn3wCHo+HgQMHwtjYGBEREfj666+xf/9+XLp0iXuacUMbOBAYbpgJh7RchWkCAA7IhZ9hJgYONGiUeBoLj8eDpqYmsrOzYWBgAAFryc0wTBtQUFCAnJwc6Ovrg8cacjZrzTb56dGjB+bMmQNnZ2e4uLjg66+/xrZt2ypdJioqCp9++ikEAgGOHj2K4cOHAwDy8/MREBCAc+fO4cMPP8S+ffsaYxfA5xM+0YuHNE15FZsUwGy9ePD57QC0rgvFyMgIT548QUJCAgwMDCAWi9mHAcMwrQ4RQSKRIDc3Fzk5ORCLxY32A5upvWab/EyZMkXu/9W5f/rNN9+AiDB58mQu8QEATU1NhIaGwtraGvv378fDhw/h4OBQ7zFXRMUEjVeFKFExnQ9AnFcIKibwxK0rMRCJRDA1NUVaWhpSWlujJoZhmArU1NSgr68PQ0NDVtvdAjTb5KemiouLcfz4cQDAhAkTFKZbWFjA3d0dEREROHjwIBYsWNDgMfHFfPS+0RslqSWQSoCoKCA1DehgCDg7A3wBoGakBr64dTaM09TUhLm5OUpLS1FaWtrU4TAMwzQIPp8PNTU1VrvdgrSa5Cc2Nhb5+WW9p1xdXZXO4+rqioiICERFRTVaXOpm6lA3K3uyr5dbo222WREKhRAKW81bjWEYhmnhWs03Unx8PABAX18fOjo6SucxMzOTm1eVoqIiFBUVcf/PzVVssMwwDMMwTMvUau63yBIULS0tlfNoa2sDAHJycipd1zfffAM9PT3u1a1bt/oLlGEYhmGYJtVqkp/6tGDBAmRnZ3OvmJiYpg6JYRiGYZh60mpue8ludeXl5amcRzbIoa6ubqXrEovFEIvF3P+rqiliGIZhGKblaDU1P5aWlgCArKwslW10EhMT5eZlGIZhGKbtaTXJj729PTQ1NQEAN2/eVDqPrNzFxaXR4mIYhmEYpnlpNcmPSCTC66+/DgDYuXOnwvSEhARcuXIFADBq1KhGjY1hGIZhmOaj1bT5AYD58+dj37592Lx5MwIDA+Hr6wug7PEW7777LiQSCQIDA2s8urNUKgUANlIxwzAMU29k3ymy7xim8fCIiJo6CGUiIyMxbdo07v///vsv0tLSYGpqChMTE6784MGD6FTusejlH2zq6ekJIyMjREREICUlBfb29rV6sOmNGzfQp0+fuu8UwzAMw1Rw/fp1uLm10VFwm0izTX7Cw8MxePDgKueLj49XaMB89uxZfP/997h+/Try8vJgbm6OMWPGYMGCBSoHQKxMaWkpoqKiYGxsXK1njKmSm5uLbt26ISYmplZxMC0LO99tBzvXbUd9nmupVIoXL17A2dmZjYLfyJpt8tMa5eTkQE9PD9nZ2VV2t2daPna+2w52rtsOdq5bh1bT4JlhGIZhGKY6WPLDMAzDMEybwpKfRiQWi7FkyRK50aOZ1oud77aDneu2g53r1oG1+WEYhmEYpk1hNT8MwzAMw7QpLPlhGIZhGKZNYckPwzAMwzBtCkt+GlhISAh4PF6lr8LCwqYOk6mmR48eYf369QgJCUHPnj0hFArB4/GwYsWKKpc9e/Ys/Pz8YGhoCA0NDTg4OODzzz/Hq1evGiFypqZqc66XLl1a5fX+8OHDRtwLpjpKSkpw7tw5fPbZZ3Bzc4O+vj7U1NTQsWNHBAQE4Pjx45Uuz67tlocNKdlI3N3dYWtrq3SaQCBo5GiY2tqwYQPWrl1b4+XKP3Zl4MCBMDY2RkREBL7++mvs37+/Vo9dYRpWbc81ADg6OsLJyUnpND09vTpExTSECxcuYOjQoQCAjh07wsPDA1paWoiJicHRo0dx9OhRvP/++9i4cSN4PJ7csuzabqGIaVDBwcEEgDZv3tzUoTD14LfffqM5c+bQjh076MGDBzRp0iQCQF9++aXKZSIjI4nH45FAIKATJ05w5Xl5eTRkyBACQIGBgY0RPlMDtTnXS5YsIQC0ZMmSxguUqbNz585RYGAgXbx4UWHa7t27SSAQEAD6448/5Kaxa7vlYjU/DFMDU6ZMkft/dZ719s0334CIMHnyZAwfPpwr19TURGhoKKytrbF//348fPgQDg4O9R4zUzu1OddMy+Tt7Q1vb2+l08aNG4czZ84gNDQUW7duxdtvv81NY9d2y8WuZoZpQMXFxVx7gQkTJihMt7CwgLu7OwDg4MGDjRobwzDV4+zsDABITEzkyti13bKxmp9GEhYWhnv37iE3Nxft27dHnz594Ofnx0YJbeViY2ORn58PAHB1dVU6j6urKyIiIhAVFdWYoTENKDIyEvPnz0dGRgb09PTg7OwMf39/9sT3Furx48cAgE6dOnFl7Npu2Vjy00i2bt2qUNapUyds2rQJvr6+TRAR0xji4+MBAPr6+iq/+MzMzOTmZVo+WSPZ8vT09LBu3Tq52yZM8/f8+XNs2bIFABAYGMiVs2u7ZWO3vRqYo6Mj1q5di+joaOTk5ODFixf466+/MGDAAKSkpCAgIADh4eFNHSbTQHJzcwEAWlpaKufR1tYGAOTk5DRKTEzDsbGxwddff42oqChkZGQgIyMDly5dwogRI5CdnY3g4GDs2LGjqcNkqqm0tBQTJ05EdnY2evbsiQ8++ICbxq7tlo3V/DSw2bNny/1fR0cHQ4cOhY+PD0aNGoXDhw9j1qxZuH37dtMEyDBMvZk0aZJCmbu7O44ePYqZM2di/fr1mD17NsaOHQuRSNQEETI18eGHH+LcuXNo37499u3bx85ZK8JqfpoIj8fDsmXLAAB37tyRa0jHtB6y6vC8vDyV88gGQtPV1W2UmJimsXTpUggEAqSmpuLatWtNHQ5ThY8//hihoaFo164dzpw5gy5dushNZ9d2y8aSnybUtWtX7u+kpKQmjIRpKJaWlgCArKwsrpq8IlniK5uXaZ0MDAxgZGQEgF3vzd2nn36KdevWQV9fH3/99RfX26s8dm23bCz5aULp6enc36wXSOtkb28PTU1NAMDNmzeVziMrd3FxabS4mMYnkUiQnZ0NgF3vzdncuXPxww8/QE9PD3/99ZfKnlzs2m7ZWPLThHbv3g2grErU3t6+iaNhGoJIJMLrr78OANi5c6fC9ISEBFy5cgUAMGrUqEaNjWlcR44cQX5+Png8nsovVKZpzZ8/H9999x309PRw5swZuLm5qZyXXdstG0t+GtDt27dx5MgRlJaWypVLpVKEhoZi4cKFAICZM2dCTU2tKUJkGsH8+fPB4/GwefNmnDp1iivPz8/Hu+++C4lEgsDAQDYCbAv39OlTbN++XemDig8dOsSNGB0UFISOHTs2dnhMFb744gusWrUK+vr6VSY+Muzabrl4RERNHURrdejQIYwaNQrt2rWDi4sLjI2NkZWVhejoaDx9+hQA8NZbb2Hr1q0QClnHu5YgMjIS06ZN4/7/77//Ii0tDaampjAxMeHKDx48KDcgWvmHH3p6esLIyAgRERFISUmBvb09e/hhM1TTc3379m04OztDW1sbzs7OMDExQUFBAWJiYrhB8gYPHowjR45wXaCZ5uHIkSMYOXIkgLKBCbt37650PkNDQ6xevVqujF3bLVTTPlqsdYuLi6NZs2aRh4cHmZiYkLq6OonFYjI3N6cxY8bQ8ePHmzpEpobCwsIIQJWv+Ph4hWXPnDlDvr6+ZGBgQGKxmOzs7GjBggWUk5PT+DvCVKmm5zotLY3mzZtH3t7eZG5uTlpaWqSmpkadOnWiESNG0M6dO0kikTTtTjFKbd68uVrn2sLCQuny7NpueVjND8MwDMMwbQpr88MwDMMwTJvCkh+GYRiGYdoUlvwwDMMwDNOmsOSHYRiGYZg2hSU/DMMwDMO0KSz5YRiGYRimTWHJD8MwDMMwbQpLfhiGYRiGaVNY8sMwDMMwTJvCkh+mTbG0tASPx8OWLVsadDs8Hg88Hq9BtyHz5MkT8Hg8WFpaKkyT7e+TJ08aJZbaCA8P545X+ZdQKESHDh0wdOhQ7NixA409GH1LOHYMw9QOe5omwzDNRnBwMPd3QUEBYmNjcfbsWZw9exbHjh3Drl27mjC6piFLotmTiBim/rDkh2FasXPnzqGkpETuKeTNmbIauf3792Ps2LHYvXs3goKCMGLEiMYPjGGYVoXd9mKYVszGxgYODg5QU1Nr6lBqLTAwEAMGDABQlswxDMPUFUt+GKYSqampWLduHfz8/GBlZQUNDQ3o6urC1dUVq1atQmFhYZXr+O2339C7d29oaWlBX18ffn5+uHr1qsr5S0tL8fvvv8PLywsGBgYQi8WwsrLC1KlTkZiYWKP4VbVb8fLyAo/HQ3h4OG7fvo3Ro0fD0NAQYrEY3bp1w/fff6/yNkteXh4WLVoEOzs7iMVidO7cGe+88w6ePXuGpUuXgsfjYenSpTWKsyodO3YEUHZsypO1F/Ly8lK5bGXtr2JiYjB27FgYGhpCQ0MDPXr0wOrVqyGRSCqNJyEhASEhIejYsSPU1dVhZ2eHJUuWoLCwUO7YKrNv3z74+vqiQ4cOEIlEMDExwcSJExETEyM3n+xYVtwP2Yu1RWKY2mO3vRimEqdPn8bHH38MExMT2Nraol+/fkhNTcW1a9cwf/58HD58GGFhYRCLxUqX/+STT7BmzRq4u7tj5MiRuHfvHk6ePIkzZ85gz549GDVqlNz8ubm5CAgIQHh4OLS1tdG7d2906NAB9+7dw8aNG7F3716cOXMGzs7O9bZ/P/zwA2xsbDB06FCkpKTg0qVLmDNnDhITE7FmzRq5+fPy8jB48GDcuHED2traGDZsGDQ0NHDq1CkcP34cfn5+9RJXeSUlJYiKigIAdO/evd7We+nSJfj6+iIvLw/W1tYYOnQo0tLSsHDhwkqT05iYGHh6eiItLQ2dO3fGyJEjkZeXh++//x7nz5+HVCpVulxpaSmCgoKwZ88eiMVi9O7dGyYmJoiNjcWOHTtw4MABHDhwAL6+vgAAJycnBAcH448//gAg3x4KALS1tevpSDBMG0QM04ZYWFgQANq8eXO15o+JiaG///5boTwjI4OGDRtGAOjbb79VmA6AAJCGhgadO3dObtq3335LAEhPT49evHghN23ChAkEgEaMGKEw7ccffyQAZGdnR6WlpVx5fHw8ASALCwuV+xsfHy9X7unpycW4ceNGuWnnzp0jHo9HAoGAEhMT5abNnj2bAFC3bt0oOTmZKy8oKKAxY8Zw61yyZIlCLKqEhYVxy5VXUFBAd+/epbFjxxIAsra2plevXild1tPTU+X6Va3bzMyMANCsWbPkjuedO3fI0NCQW67isXNxcSEANH78eCosLOTKk5KSyN7enlsuLCxMbrmFCxcSAOrbty/FxcXJTdu7dy8JBAJq164dZWZmVhk/wzB1w64opk2pafJTmUePHhEAcnNzU5gm+8KaNWuW0mVdXV0JAH311VdcWUxMDPF4POrcuTPl5OQoXc7Pz48A0NGjR7myuiQ/o0ePVrodX19fAkBbt27lyvLz80lbW5sA0OnTpxWWefnyJWlqatYp+VH24vP5NH36dEpNTVW5bE2Tn+3btxMAMjMzo+LiYoVlZIlmxWN38eJFAkDa2tqUnp6usNyxY8eUJj/p6emkoaFB6urqlJSUpDTOadOmEQBav359lfEzDFM3rM0Pw1RBIpHg3Llz+PLLLzFt2jRMnjwZISEh+OqrrwAAjx49UrlsxVsVMm+//TYAyLULOXHiBIgIw4cPh46OjtLlZG1brly5Uos9UeTv76+0vGvXrgCAZ8+ecWW3bt3Cq1evYGhoiGHDhiksIxuTpy6Cg4O5V1BQELy8vCASifDbb7/hyy+/RElJSZ3WLyM77m+++abSxuCqztuFCxcAAL6+vjAwMFCY/vrrr0NfX1+hPCwsDAUFBXB3d1fZ866+zy3DMKqxNj8MU4nHjx9j1KhRuH//vsp5cnJyVE6zsrKqtDwpKYkri4uLAwCEhoYiNDS00rhSU1MrnV5d5ubmSst1dXUBQK5BtyxWZYMpylQ2rTqUdXVPSUmBr68v1q1bB6lUivXr19dpG8B/+6Lq/LRr1w56enrIzs5Wulxl+2lhYYGsrCy5Mtm5PXfuXJWDX9bXuWUYRjWW/DBMJcaMGYP79+9jxIgRmDt3Lrp16wZdXV2oqamhuLhYZUPn6qJyPapkDWWdnJzg6OhY6XJ9+/at03Zl+PyaV/5W9uXdEKNad+rUCStWrEBAQAA2bNiAFStWQE9Pr1rLqmp8XFc1PQayOGxtbeHu7l7puh0cHOoWHMMwVWLJD8Oo8PDhQ9y9exdGRkY4ePAghEL5y+Xx48dVriM+Ph5OTk4K5bJuyqamplyZmZkZAMDd3R0//fRT7QNvILLbNZV1sW6o7tfW1tYAym5BPn78GK6urgAAkUgEoKyXnDIJCQlKy6val6ysLIVan+osp2qbsnNrb2/f4I9WYRimaqzND8OokJGRAQDo3LmzQuIDANu3b69yHdu2bau0vPz4NMOHDwcAHDlypFrjBzW23r17Q1NTE6mpqTh79qzC9LS0NJw5c6ZBtv3vv/9yf5fv4i1LRuLi4lBcXKyw3PHjx5Wuz9PTEwCwZ88epe2Itm7dqnS5QYMGAQBOnTqFzMxMheknT55UWj5kyBCIRCKEh4fj5cuXStetiqxNUsUxjhiGqT2W/DCMCl26dIFAIMC9e/cUBqw7evQofvzxxyrXsWHDBoVlf/zxR1y/fh06Ojp49913uXJnZ2cEBgYiMTERo0ePVlq7kJeXhx07duDFixe12aU60dTUxJQpUwAAs2fPlouhqKgIH330EfLy8up9uykpKVi0aBGAspqT8reFLCwsYGdnh6ysLKxatUpuufDwcCxevFjpOseMGQMTExM8ffoUCxYskLs9Fh0djRUrVihdbtCgQXB0dERubi5mzJghl3AlJyfj008/VbqcsbExZsyYgby8PPj7++PevXsK8xQVFeHIkSN4+PChXLmsdrCydmcMw9QMu+3FtElffvklNm7cqHL6//73P7i4uOCjjz7C2rVrMWTIEAwcOBCdO3fGo0ePEBkZiS+++ELll6TMBx98AG9vbwwcOBAmJiaIjo7GvXv3IBAIsGnTJm7kYpnNmzcjKysLJ0+ehL29PRwdHWFlZQUiwpMnT3Dnzh0UFxfjwYMHMDY2rpdjURNfffUVLl++jFu3bsHW1hbe3t5QV1fHpUuXUFxczA3KJ7sdVVMhISHc36WlpUhOTsbff/+NwsJCtGvXTmlN2sqVKzFmzBgsXrwYBw4cgJ2dHeLi4hAZGYlFixZh+fLlCstoaGhgx44d8PPzw/fff49Dhw7Bzc0N6enpCA8Ph7+/P27duqVwC4vH42H79u3w9PTEjh07EB4eDnd3d+Tn5yMsLAxOTk7o378//v77b4VjsHLlSqSkpGDnzp1cuy5ra2sIhUIkJSXh9u3byMvLw8mTJ+USvMDAQKxevRo+Pj7w9vbmegKuWrUK7du3r9VxZpg2r4m72jNMo5KNe1PVSzZGi1QqpdDQUOrduzdpa2uTnp4eeXh40O7du4lI9Rgs5cs3bNhATk5OpKGhQbq6uuTr60uXL19WGaNEIqGdO3eSn58fGRsbk5qaGrVv35569OhBkydPpoMHD8qNTVOXcX4qDsQns2TJEpXj9eTm5tLChQvJ2tqaRCIRdezYkSZNmkQJCQn0zjvvEAD65ZdfVO5fRarG+eHxeKStrU1OTk40b948SklJUbmO48ePk7u7O2lqapKWlhb169eP/vzzTyKqfJyce/fu0ejRo8nAwIDEYjF17dqVvvnmGyopKVF57IjKjvmkSZPIyMiIRCIR2djY0MKFCyk/P5+sra0JAD169EjpNk+cOEGjR48mExMTUlNTI319feratSuNHz+edu7cSXl5eXLzFxQU0Ny5c8nW1pZEIpHKwRcZhqk+HpGKB/gwDMPUQElJCXr06IHY2FjcunULLi4uTR1So4uPj4etrS10dHSQkZFRq950DMM0PHZlMgxTI7du3VLoQv7q1St89NFHiI2NRa9evVp14pOXl6e0/U1CQgKCgoIglUoRHBzMEh+GacZYzQ/DMDViaWmJ/Px89OzZE0ZGRnj58iVu376NjIwMGBgY4OzZs/X24NXm6MmTJ7CysoKNjQ26dOkCXV1dPH36FJGRkSgqKoKjoyMuXrzIDRTJMEzzw5IfhmFqZN26dTh48CAePnyIzMxM8Pl8WFhYYNiwYZgzZw43pk1r9erVKyxbtgznz5/H06dPkZWVBU1NTdjb2yMwMBAzZsyApqZmU4fJMEwlWPLDMAzDMEybwm5KMwzDMAzTprDkh2EYhmGYNoUlPwzDMAzDtCks+WEYhmEYpk1hyQ/DMAzDMG0KS34YhmEYhmlTWPLDMAzDMEybwpIfhmEYhmHalP8DE8kDLd8Bl7YAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 600x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot results of raha labeling for beers\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Data\n",
    "iterations = [5, 10, 15, 20]\n",
    "average_reviewed_tuples = [11, 25.6, 38, 49.33333333]\n",
    "detection_f1 = [0.452, 0.499, 0.504333333, 0.576]\n",
    "\n",
    "# Create the plot\n",
    "fig, ax1 = plt.subplots(figsize=(6, 4))\n",
    "\n",
    "# Plot MSE, R2, and MAE\n",
    "ax1.plot(iterations, average_reviewed_tuples, marker='o', linestyle='-', linewidth=1.8, color='blue', label='Avg. Reviewed Tuples')\n",
    "ax1.set_xlabel('Labeling Budget', fontsize=16)\n",
    "ax1.set_ylabel('Average Reviewed Tuples', fontsize=16)\n",
    "\n",
    "# Create a twin axis for runtime\n",
    "ax2 = ax1.twinx()\n",
    "ax2.plot(iterations, detection_f1, marker='^', linestyle='-.', color='m', label='Detection F1 Score')\n",
    "ax2.set_ylabel('Average F1 Score', fontsize=16)\n",
    "\n",
    "# Add a legend\n",
    "lines, labels = ax1.get_legend_handles_labels()\n",
    "lines2, labels2 = ax2.get_legend_handles_labels()\n",
    "ax1.legend(lines + lines2, labels + labels2, loc='lower right', fontsize=16)\n",
    "#ax1.legend(lines, labels, loc='best', fontsize=15)\n",
    "ax1.tick_params(axis='x', labelsize=16)  \n",
    "ax1.tick_params(axis='y', labelsize=16)  \n",
    "ax2.tick_params(axis='y', labelsize=16)\n",
    "\n",
    "# Set the y-axis to scientific notation\n",
    "# formatter = ticker.ScalarFormatter(useMathText=True)\n",
    "# formatter.set_scientific(True)\n",
    "# formatter.set_powerlimits((-1, 1))\n",
    "# ax2.yaxis.set_major_formatter(formatter)\n",
    " \n",
    "# Grid and layout\n",
    "plt.grid(True, linestyle='--', alpha=0.7)\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the plot to a PDF file with additional options\n",
    "plt.savefig('beers_raha.pdf', dpi=300, bbox_inches='tight')\n",
    "\n",
    "# Display the plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

